Enhancing Pancreatic Cancer Staging with Large Language Models: The Role of Retrieval-Augmented Generation

Purpose: Retrieval-augmented generation (RAG) is a technology to enhance the functionality and reliability of large language models (LLMs) by retrieving relevant information from reliable external knowledge (REK). RAG has gained interest in radiology, and we previously reported the utility of NotebookLM, an LLM with RAG (RAG-LLM), for lung cancer staging. However, since the comparator LLM differed from NotebookLM's internal model, it remained unclear whether its advantage stemmed from RAG or inherent model differences. To better isolate RAG's impact and assess its utility across different cancers, we compared NotebookLM with its internal LLM, Gemini 2.0 Flash, in a pancreatic cancer staging experiment. Materials and Methods: A summary of Japan's pancreatic cancer staging guidelines was used as REK. We compared three groups - REK+/RAG+ (NotebookLM with REK), REK+/RAG- (Gemini 2.0 Flash with REK), and REK-/RAG- (Gemini 2.0 Flash without REK) - in staging 100 fictional pancreatic cancer cases based on CT findings. Staging criteria included TNM classification, local invasion factors, and resectability classification. In REK+/RAG+, retrieval accuracy was quantified based on the sufficiency of retrieved REK excerpts. Results: REK+/RAG+ achieved a staging accuracy of 70%, outperforming REK+/RAG- (38%) and REK-/RAG- (35%). For TNM classification, REK+/RAG+ attained 80% accuracy, exceeding REK+/RAG- (55%) and REK-/RAG- (50%). Additionally, REK+/RAG+ explicitly presented retrieved REK excerpts, achieving a retrieval accuracy of 92%. Conclusion: NotebookLM, a RAG-LLM, outperformed its internal LLM, Gemini 2.0 Flash, in a pancreatic cancer staging experiment, suggesting that RAG may improve LLM's staging accuracy. Furthermore, its ability to retrieve and present REK excerpts provides transparency for physicians, highlighting its applicability for clinical diagnosis and classification.

==> anc/Supplementary_file_1.json <==
[
    {
        "Case": 1,
        "Findings": "A nodular pancreatic cancer measuring 20 mm is observed in the body of the pancreas. No local invasion factors are noted. Lymph node metastases are identified in two nodes at station 10 and two nodes at station 11d. No other metastases are observed.",
        "T": "T1c",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 2,
        "Findings": "A pancreatic carcinoma in situ with an overall diameter of 9 mm is observed in the body of the pancreas. No invasive areas are identified. No local invasion factors are noted. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "Tis",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 3,
        "Findings": "An infiltrative pancreatic cancer measuring 44 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of 180° or more with the splenic artery, suggesting invasion. Invasion into the left adrenal gland is also observed. No other local invasion factors are noted. Lymph node metastases are identified in two nodes at station 9 and two nodes at station 10. No other evident metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N1b",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 4,
        "Findings": "An infiltrative pancreatic cancer measuring 19 mm is observed in the head of the pancreas. The common bile duct is interrupted by the tumor, suggesting invasion. There is contact of more than 180° with the portal vein, indicating potential invasion. No invasion beyond the inferior border of the duodenum is observed. No other local invasion factors are noted. Lymph node metastases are identified in two nodes at station 17 and four nodes at station 18. Multiple liver metastases are observed.",
        "T": "T3",
        "CH": "CH1",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 5,
        "Findings": "An infiltrative pancreatic cancer measuring 45 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric vein, suggesting potential invasion. No invasion beyond the inferior border of the duodenum is observed. Stenosis of the splenic artery is noted, raising suspicion of invasion. No other local invasion factors are identified. Lymph node metastases are found in four nodes at station 8a. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 6,
        "Findings": "An infiltrative pancreatic cancer measuring 58 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with both the superior mesenteric vein and the splenic vein, suggesting potential invasion. No invasion beyond the inferior border of the duodenum is observed. Contact of more than 180° with the splenic artery is also noted, indicating possible invasion. No other local invasion factors are identified. Lymph node metastasis is observed in one node at station 14t. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 7,
        "Findings": "An infiltrative pancreatic cancer measuring 57 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. No other local invasion factors are identified. Lymph node metastases are observed in three nodes at station 14t and one node at station 18. No other evident metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 8,
        "Findings": "A pancreatic cancer in situ measuring 9 mm is observed in the tail of the pancreas. No evident invasive areas are noted. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "Tis",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 9,
        "Findings": "An infiltrative pancreatic cancer measuring 37 mm is observed in the head of the pancreas. The tumor is in extensive contact with the duodenum, causing duodenal stenosis and raising suspicion of duodenal invasion. Retropancreatic tissue invasion is noted. The tumor is in contact with the inferior vena cava, with an indistinct boundary, suggesting invasion. No other local invasion factors are identified. Lymph node metastases are observed in two nodes at station 2. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU1",
        "S": "S0",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 10,
        "Findings": "A nodular pancreatic cancer measuring 5 mm is observed in the head of the pancreas. No local invasion factors are noted. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T1a",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 11,
        "Findings": "A nodular pancreatic cancer measuring 11 mm is observed in the head of the pancreas. No local invasion factors are noted. No lymph node metastases are present. No other metastases are observed.",
        "T": "T1c",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 12,
        "Findings": "An infiltrative pancreatic cancer measuring 44 mm is observed in the head of the pancreas. The common bile duct is interrupted by the tumor, suggesting invasion. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the portal vein, suggesting potential invasion. No invasion beyond the inferior border of the duodenum is observed. Contact of more than 180° with the superior mesenteric artery, celiac artery, and common hepatic artery is observed, indicating possible invasion. Prominent soft tissue shadows around the vessels raise suspicion of extrapancreatic nerve plexus invasion. No other local invasion factors are identified. No lymph node metastases are present. No other evident metastases are observed.",
        "T": "T4",
        "CH": "CH1",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL1",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "UR"
    },
    {
        "Case": 13,
        "Findings": "A pancreatic cancer measuring 59 mm is observed in the head of the pancreas. The tumor invades duodenum and causes duodenal stenosis. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the portal vein and superior mesenteric vein, accompanied by vascular stenosis, raising suspicion of invasion. No invasion beyond the inferior border of the duodenum is observed. The tumor also invades the right renal vein. No other local invasion factors are identified. Lymph node metastases are observed in one node at station 11p, three nodes at station 14t, two nodes at station 16a, and three nodes at station 16b. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU1",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N1a",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 14,
        "Findings": "An infiltrative pancreatic cancer measuring 11 mm is observed in the body of the pancreas. No local invasion factors are identified. Lymph node metastases are observed in two nodes each at stations 8a and 8p. No other metastases are observed.",
        "T": "T1c",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 15,
        "Findings": "An infiltrative pancreatic cancer measuring 51 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric vein, suggesting potential invasion. No invasion beyond the inferior border of the duodenum is observed. No other local invasion factors are identified. Lymph node metastases are observed in three nodes at station 8p and one node at station 18. No other evident metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 16,
        "Findings": "An infiltrative pancreatic cancer measuring 60 mm is observed in the tail of the pancreas. Serosal invasion is noted. Stenosis of the splenic artery is observed, raising suspicion of invasion. No other local invasion factors are identified. No lymph node metastases are present. Enlargement of the right adrenal gland is noted, raising suspicion of adrenal metastasis.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 17,
        "Findings": "A nodular pancreatic cancer measuring 22 mm is observed in the body of the pancreas. No local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T2",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 18,
        "Findings": "An infiltrative pancreatic cancer measuring 48 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. No other local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 19,
        "Findings": "A nodular pancreatic cancer measuring 22 mm is observed in the head of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T2",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 20,
        "Findings": "An infiltrative pancreatic cancer measuring 54 mm is observed in the tail of the pancreas. Serosal invasion is noted. The splenic vein is obstructed by the tumor, suggesting invasion. Stenosis of the splenic artery is noted, raising suspicion of invasion. The tumor is in contact with the stomach, with an indistinct boundary, indicating invasion. No other local invasion factors are identified. No lymph node metastases are present. A hypodense mass is observed in the left lobe of the liver, raising suspicion of liver metastasis.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP0",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 21,
        "Findings": "A nodular pancreatic cancer measuring 16 mm is observed in the tail of the pancreas. No local invasion factors are identified. Lymph node metastases are observed in two nodes at station 10 and two nodes at station 11d. No other metastases are observed.",
        "T": "T1c",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 22,
        "Findings": "An infiltrative pancreatic cancer measuring 56 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the splenic vein, suggesting invasion. Contact of less than 180° with the celiac artery is observed, raising suspicion of invasion, although no deformation or stenosis of the celiac artery is noted. Contact of more than 180° with the splenic artery is observed, indicating potential invasion. The tumor does not involve the common hepatic artery or proper hepatic artery. Invasion into the colon is noted. No other local invasion factors are identified. Lymph node metastases are observed in two nodes at station 2. No other metastases are observed.",
        "T": "T4",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 23,
        "Findings": "An infiltrative pancreatic cancer measuring 33 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the splenic vein, suggesting invasion. No other local invasion factors are identified. Lymph node metastases are observed in three nodes at station 16b. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 24,
        "Findings": "A nodular pancreatic cancer measuring 25 mm is observed in the body of the pancreas. No local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T2",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 25,
        "Findings": "A 56 mm pancreatic cancer is observed in the head of the pancreas. The common bile duct is invaded by the tumor. Serosal invasion and retropancreatic tissue invasion are noted. The tumor has more than 180° contact with the portal vein and superior mesenteric vein, raising suspicion of vascular invasion. No invasion beyond the inferior border of the duodenum is observed. Contact of more than 180° with the common hepatic artery is observed, suggesting invasion. The tumor does not involve the proper hepatic artery or celiac artery. The tumor invades extrapancreatic nerve plexus. No other local invasion factors are identified. Lymph node metastases are observed in one node at station 7, two nodes at station 9, and two nodes at station 12p. Liver metastases exist.",
        "T": "T3",
        "CH": "CH1",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL1",
        "OO": "OO0",
        "N": "N1a",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 26,
        "Findings": "An infiltrative pancreatic cancer measuring 21 mm is observed in the body of the pancreas. Retropancreatic tissue invasion is noted. There is contact of more than 180° with the superior mesenteric vein, suggesting invasion. The tumor extends beyond the inferior border of the duodenum. No other local invasion factors are identified. Lymph node metastases are observed in three nodes at station 8p and one node at station 18. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M0",
        "Resectability": "UR"
    },
    {
        "Case": 27,
        "Findings": "An infiltrative pancreatic cancer measuring 40 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. The splenic vein is interrupted by the tumor, suggesting invasion. Stenosis of the splenic artery is observed, raising suspicion of invasion. No other local invasion factors are identified. Lymph node metastases are observed in one node at station 7, two nodes at station 9, and two nodes at station 12p. Multiple hypodense nodules are scattered in the liver, suggesting multiple liver metastases.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 28,
        "Findings": "An infiltrative pancreatic cancer measuring 17 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric vein, suggesting invasion. The tumor extends beyond the inferior border of the duodenum. No other local invasion factors are identified. Lymph node metastases are observed in one node at station 1 and four nodes at station 9. Osteolytic changes are noted on the left side of the Th8 vertebral body, suggesting bone metastasis.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 29,
        "Findings": "An infiltrative pancreatic cancer measuring 54 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. The splenic vein is interrupted by the tumor, suggesting invasion. No other local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 30,
        "Findings": "An infiltrative pancreatic cancer measuring 51 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. The splenic vein is interrupted by the tumor, suggesting invasion. There is contact of more than 180° with both the celiac artery and splenic artery, suggesting invasion, with the celiac artery showing stenosis. No other local invasion factors are identified. Lymph node metastases are observed in two nodes each at stations 9 and 10. No other metastases are observed.",
        "T": "T4",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M0",
        "Resectability": "UR"
    },
    {
        "Case": 31,
        "Findings": "An infiltrative pancreatic cancer measuring 55 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. The tumor is in contact with the aorta, with an indistinct boundary, suggesting invasion. No other local invasion factors are identified. Lymph node metastasis is observed in one node at station 9. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N1a",
        "M": "M0",
        "Resectability": "UR"
    },
    {
        "Case": 32,
        "Findings": "An infiltrative pancreatic cancer measuring 60 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric vein, suggesting invasion. The tumor extends beyond the inferior border of the duodenum, with invasion into the colon observed. No other local invasion factors are identified. Lymph node metastases are observed in two nodes each at stations 9 and 10. A contrast-enhancing mass with surrounding edema is noted in the left centrum semiovale, raising suspicion of brain metastasis.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N1b",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 33,
        "Findings": "An infiltrative pancreatic cancer measuring 39 mm is observed in the head of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the portal vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. No other local invasion factors are identified. Lymph node metastases are observed in one node at station 8a and two nodes at station 14t. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 34,
        "Findings": "An infiltrative pancreatic cancer measuring 9 mm is observed in the tail of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. Multiple liver metastases are observed.",
        "T": "T1b",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 35,
        "Findings": "An infiltrative pancreatic cancer measuring 54 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with both the splenic vein and splenic artery, suggesting invasion. Prominent soft tissue shadows around the vessels raise suspicion of extrapancreatic nerve plexus invasion. No other local invasion factors are identified. Lymph node metastases are observed in two nodes at station 6 and two nodes at station 13. No other evident metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL1",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 36,
        "Findings": "A pancreatic cancer measuring 43 mm is observed in the head of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the portal vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. Contact of less than 180° with the celiac artery is noted, raising suspicion of invasion, although no deformation or stenosis of the celiac artery is observed. The tumor does not involve the common hepatic artery or proper hepatic artery. There is extrapancreatic nerve plexus invasion. No other local invasion factors are identified. Lymph node metastases are observed in two nodes each at stations 8a and 8p. No other metastases are observed.",
        "T": "T4",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL1",
        "OO": "OO0",
        "N": "N1b",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 37,
        "Findings": "An infiltrative pancreatic cancer measuring 51 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. Contact of more than 180° with the splenic artery is also observed, indicating possible invasion. No other local invasion factors are identified. No lymph node metastases are present. A hypodense mass is observed in the left lobe of the liver, raising suspicion of liver metastasis.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 38,
        "Findings": "An infiltrative pancreatic cancer measuring 46 mm is observed in the head of the pancreas. Retropancreatic tissue invasion is noted. There is contact of more than 180° with both the portal vein and the superior mesenteric vein, along with vascular stenosis, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. No other local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 39,
        "Findings": "A diagnosis of pancreatic cancer has been confirmed with a Class V result from pancreatic juice cytology. Dynamic CT showed no evidence of a primary tumor, with no visible lesions detected in the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T0",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 40,
        "Findings": "A nodular pancreatic cancer measuring 9 mm is observed in the tail of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T1b",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 41,
        "Findings": "An infiltrative pancreatic cancer measuring 15 mm is observed in the head of the pancreas. Serosal invasion, retropancreatic tissue invasion, and extrapancreatic nerve plexus invasion are noted. No other local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL1",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 42,
        "Findings": "A pancreatic carcinoma in situ with an overall diameter of 4 mm is observed in the body of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "Tis",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 43,
        "Findings": "A nodular pancreatic cancer measuring 16 mm is observed in the head of the pancreas. No local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T1c",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 44,
        "Findings": "An infiltrative pancreatic cancer measuring 33 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. No other local invasion factors are identified. No lymph node metastases are present. Multiple hypodense nodules are scattered in the liver, suggesting multiple liver metastases. Additionally, multiple hypodense masses are observed in the spleen, raising suspicion of splenic metastases.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 45,
        "Findings": "An infiltrative pancreatic cancer measuring 55 mm is observed in the head of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. No other local invasion factors are identified. There are no findings suggestive of lymph node metastasis. Osteolytic changes are scattered in the vertebral bodies and pelvic bones, raising suspicion of multiple bone metastases.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 46,
        "Findings": "A pancreatic carcinoma in situ with an overall diameter of 6 mm is observed in the head of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "Tis",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 47,
        "Findings": "A nodular pancreatic cancer measuring 4 mm is observed in the tail of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T1a",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 48,
        "Findings": "An infiltrative pancreatic cancer measuring 48 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. The splenic vein is obstructed by the tumor, suggesting invasion. No other local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 49,
        "Findings": "An infiltrative pancreatic cancer measuring 55 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the splenic artery, suggesting invasion. The tumor is in contact with the aorta, with an indistinct boundary, indicating invasion. No other local invasion factors are identified. No lymph node metastases are present. Two hypodense masses are observed in the right lobe of the liver, raising suspicion of liver metastases.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 50,
        "Findings": "An infiltrative pancreatic cancer measuring 35 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. No other local invasion factors are identified. Lymph node metastases are observed in two nodes each at stations 9 and 10. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 51,
        "Findings": "An infiltrative pancreatic cancer measuring 36 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. The splenic vein is interrupted by the tumor, suggesting invasion. No other local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 52,
        "Findings": "ERCP was performed to collect pancreatic juice, and cytology confirmed a Class V diagnosis, leading to the diagnosis of pancreatic cancer. However, Dynamic CT revealed no evidence of a primary tumor, with no visible lesions detected in the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T0",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 53,
        "Findings": "An infiltrative pancreatic cancer measuring 58 mm is observed in the head of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with both the portal vein and the superior mesenteric vein, along with vascular stenosis, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. Contact of less than 180° with the celiac artery is noted, raising suspicion of invasion, although no deformation or stenosis of the celiac artery is observed. The tumor does not involve the common hepatic artery or proper hepatic artery. No other local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T4",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 54,
        "Findings": "An infiltrative pancreatic cancer measuring 6 mm is observed in the head of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T1b",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 55,
        "Findings": "An infiltrative pancreatic cancer measuring 39 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. Stenosis of the splenic artery is observed, suggesting invasion. The tumor is in contact with the aorta, with an indistinct boundary, indicating invasion. No other local invasion factors are identified. Lymph node metastases are observed in two nodes each at stations 9 and 10. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N1b",
        "M": "M0",
        "Resectability": "UR"
    },
    {
        "Case": 56,
        "Findings": "An infiltrative pancreatic cancer measuring 58 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the splenic vein, suggesting invasion. The tumor is also in contact with the left renal vein, which shows stenosis, indicating invasion. No other local invasion factors are identified. Lymph node metastases are observed in two nodes each at stations 8a and 11p. Multiple nodular shadows are observed in both lungs, raising suspicion of multiple lung metastases.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N1b",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 57,
        "Findings": "A nodular pancreatic cancer measuring 9 mm is observed in the tail of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. Multiple nodular shadows are observed in both lungs, raising suspicion of multiple lung metastases.",
        "T": "T1b",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 58,
        "Findings": "An infiltrative pancreatic cancer measuring 48 mm is observed in the head of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the portal vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. No other local invasion factors are identified. Lymph node metastasis is observed in one node at station 14t. Osteolytic changes are noted on the left side of the Th8 vertebral body, raising suspicion of bone metastasis.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 59,
        "Findings": "An infiltrative pancreatic cancer measuring 56 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. Stenosis of the splenic artery is observed, suggesting invasion. Invasion into the colon is also noted. No other local invasion factors are identified. Lymph node metastases are observed in two nodes each at stations 10 and 11d. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N1b",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 60,
        "Findings": "An infiltrative pancreatic cancer measuring 59 mm is observed in the head of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the portal vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. The tumor is also in contact with the right renal vein, which shows stenosis, indicating invasion. No other local invasion factors are identified. Lymph node metastasis is observed in one node at station 8p. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N1a",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 61,
        "Findings": "A pancreatic cancer measuring 42 mm is observed in the head of the pancreas. The duodenal invasion is suspected. Serosal invasion is noted. There is contact of more than 180° with both the portal vein and the superior mesenteric vein, along with vascular stenosis, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. Contact of more than 180° with the common hepatic artery is observed, suggesting invasion, though the tumor does not involve the proper hepatic artery or celiac artery. No other local invasion factors are identified. Lymph node metastases are observed in one node at station 12a and three nodes at station 12b. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU1",
        "S": "S1",
        "RP": "RP0",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 62,
        "Findings": "A nodular pancreatic cancer measuring 8 mm is observed in the body of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other evident metastases are observed.",
        "T": "T1b",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 63,
        "Findings": "A nodular pancreatic cancer measuring 6 mm is observed in the tail of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T1a",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 64,
        "Findings": "An infiltrative pancreatic cancer measuring 76 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with both the celiac artery and splenic artery, suggesting invasion, with the celiac artery showing stenosis. No other local invasion factors are identified. Lymph node metastases are observed in two nodes each at stations 8a and 8p. Multiple small nodules are observed in both lungs, raising suspicion of multiple lung metastases.",
        "T": "T4",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 65,
        "Findings": "A pancreatic carcinoma in situ measuring 10 mm is observed in the body of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "Tis",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 66,
        "Findings": "An infiltrative pancreatic cancer measuring 47 mm is observed in the head of the pancreas. The common bile duct is interrupted by the tumor, suggesting invasion. The tumor is extensively in contact with the duodenum, causing duodenal stenosis, and duodenal invasion is suspected. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. Contact of more than 180° with the superior mesenteric artery, celiac artery, and common hepatic artery is observed, suggesting invasion. No other local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T4",
        "CH": "CH1",
        "DU": "DU1",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "UR"
    },
    {
        "Case": 67,
        "Findings": "An infiltrative pancreatic cancer measuring 53 mm is observed in the body of the pancreas. Obstruction of the superior mesenteric vein is noted, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with both the celiac artery and splenic artery, suggesting invasion, with the celiac artery showing stenosis. No other local invasion factors are identified. Lymph node metastases are observed in one node at station 8a and two nodes at station 14t. No other metastases are observed.",
        "T": "T4",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M0",
        "Resectability": "UR"
    },
    {
        "Case": 68,
        "Findings": "An infiltrative pancreatic cancer measuring 31 mm is observed in the head of the pancreas. Retropancreatic tissue invasion is noted. There is contact of more than 180° with both the portal vein and the superior mesenteric vein, along with vascular stenosis, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. Contact of more than 180° with the common hepatic artery is observed, suggesting invasion, though the tumor does not involve the proper hepatic artery or celiac artery. No other local invasion factors are identified. Lymph node metastases are observed in one node at station 12a and three nodes at station 12b. No other evident metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 69,
        "Findings": "An infiltrative pancreatic cancer measuring 39 mm is observed in the head of the pancreas. The common bile duct is interrupted by the tumor, suggesting invasion. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the portal vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. No other local invasion factors are identified. Lymph node metastases are observed in one node at station 12a and three nodes at station 12b. No other metastases are observed.",
        "T": "T3",
        "CH": "CH1",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 70,
        "Findings": "An infiltrative pancreatic cancer measuring 41 mm is observed in the head of the pancreas. The common bile duct is interrupted by the tumor, suggesting invasion. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric vein, suggesting invasion. The tumor extends beyond the inferior border of the duodenum. Contact of more than 180° with both the celiac artery and the common hepatic artery is observed, suggesting invasion. No other local invasion factors are identified. Lymph node metastasis is observed in one node at station 8p. No other metastases are observed.",
        "T": "T4",
        "CH": "CH1",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M0",
        "Resectability": "UR"
    },
    {
        "Case": 71,
        "Findings": "An infiltrative pancreatic cancer measuring 37 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with both the superior mesenteric vein and the splenic vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. No other local invasion factors are identified. Lymph node metastases are observed in two nodes each at stations 8a and 11p. Multiple nodules are observed in the peritoneal cavity, raising suspicion of peritoneal metastasis.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 72,
        "Findings": "An infiltrative pancreatic cancer measuring 33 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the splenic vein, suggesting invasion. Stenosis of the splenic artery is observed, raising suspicion of invasion. No other local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 73,
        "Findings": "An infiltrative pancreatic cancer measuring 56 mm is observed in the head of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. Stenosis of the common hepatic artery is observed, raising suspicion of invasion. The tumor does not involve the proper hepatic artery or the celiac artery. No other local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 74,
        "Findings": "A nodular pancreatic cancer measuring 7 mm is observed in the head of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T1b",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 75,
        "Findings": "A pancreatic carcinoma in situ measuring 6 mm is observed in the body of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "Tis",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 76,
        "Findings": "An infiltrative pancreatic cancer measuring 58 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with both the superior mesenteric vein and the splenic vein, suggesting invasion. Superior mesenteric vein invasion extends beyond the inferior border of the duodenum. Stenosis of the splenic artery is observed, raising suspicion of invasion. No other local invasion factors are identified. No lymph node metastases are present. Multiple nodular shadows are observed in both lungs, raising suspicion of multiple lung metastases.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 77,
        "Findings": "An infiltrative pancreatic cancer measuring 76 mm is observed in the head of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric artery, celiac artery, and common hepatic artery, suggesting invasion. No other local invasion factors are identified. Lymph node metastases are observed in one node at station 1 and four nodes at station 9. A contrast-enhancing mass is observed in the right cerebellar hemisphere, raising suspicion of brain metastasis.",
        "T": "T4",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 78,
        "Findings": "A nodular pancreatic cancer measuring 4 mm is observed in the head of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T1a",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 79,
        "Findings": "An infiltrative pancreatic cancer measuring 53 mm is observed in the head of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. No other local invasion factors are identified. Lymph node metastases are observed in one node at station 10 and two nodes at station 11p. No other evident metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 80,
        "Findings": "An infiltrative pancreatic cancer measuring 28 mm is observed in the head of the pancreas. The common bile duct is interrupted by the tumor, suggesting invasion. Retropancreatic tissue invasion is noted. There is contact of more than 180° with the common hepatic artery, suggesting invasion, though the tumor does not involve the proper hepatic artery or the celiac artery. No other local invasion factors are identified. Lymph node metastases are observed in two nodes at station 2. Osteolytic changes are scattered in the vertebral bodies and pelvic bones, raising suspicion of multiple bone metastases.",
        "T": "T3",
        "CH": "CH1",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 81,
        "Findings": "An infiltrative pancreatic cancer measuring 55 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. The splenic vein is interrupted by the tumor, suggesting invasion. There is contact of more than 180° with the splenic artery, suggesting invasion. No other local invasion factors are identified. Lymph node metastases are observed in four nodes at station 8a. No other evident metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1b",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 82,
        "Findings": "An infiltrative pancreatic cancer measuring 63 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. Contact of less than 180° with the celiac artery is noted, raising suspicion of invasion, although no deformation or stenosis of the celiac artery is observed. Additionally, there is contact of more than 180° with the splenic artery, suggesting invasion. The tumor does not involve the common hepatic artery or the proper hepatic artery. No other local invasion factors are identified. Lymph node metastasis is observed in one node at station 10. No other metastases are observed.",
        "T": "T4",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 83,
        "Findings": "An infiltrative pancreatic cancer measuring 15 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric vein, suggesting invasion, and the tumor extends beyond the inferior border of the duodenum. The tumor is in contact with the aorta, with an indistinct boundary, indicating invasion. No other local invasion factors are identified. Lymph node metastasis is observed in one node at station 9. A contrast-enhancing mass is noted in the right cerebellar hemisphere, raising suspicion of brain metastasis.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N1a",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 84,
        "Findings": "An infiltrative pancreatic cancer measuring 14 mm is observed in the body of the pancreas. No local invasion factors are identified. Lymph node metastasis is observed in one node at station 8p. No other metastases are observed.",
        "T": "T1c",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 85,
        "Findings": "A nodular pancreatic cancer measuring 20 mm is observed in the tail of the pancreas. No local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T1c",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 86,
        "Findings": "An infiltrative pancreatic cancer measuring 50 mm is observed in the head of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the portal vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. No other local invasion factors are identified. Lymph node metastasis is observed in one node at station 8p. No other evident metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 87,
        "Findings": "An infiltrative pancreatic cancer measuring 57 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. No other local invasion factors are identified. Lymph node metastases are observed in one node at station 10 and two nodes at station 11p. No other evident metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 88,
        "Findings": "An infiltrative pancreatic cancer measuring 58 mm is observed in the head of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the common hepatic artery, suggesting invasion, though the tumor does not involve the proper hepatic artery or the celiac artery. No other local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 89,
        "Findings": "A pancreatic carcinoma in situ with an overall diameter of 5 mm is observed in the head of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "Tis",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 90,
        "Findings": "A nodular pancreatic cancer measuring 25 mm is observed in the tail of the pancreas. No local invasion factors are identified. Lymph node metastasis is observed in one node at station 10. No other metastases are observed.",
        "T": "T2",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N1a",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 91,
        "Findings": "An infiltrative pancreatic cancer measuring 58 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the splenic vein, suggesting invasion. No other local invasion factors are identified. Lymph node metastases are observed in two nodes at station 2. Two hypodense masses are observed in the right lobe of the liver, raising suspicion of liver metastases.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 92,
        "Findings": "An infiltrative pancreatic cancer measuring 48 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the splenic artery, suggesting invasion. The tumor is in contact with the stomach, with an indistinct boundary, indicating invasion. No other local invasion factors are identified. No lymph node metastases are present. A contrast-enhancing mass with surrounding edema is observed in the left centrum semiovale, raising suspicion of brain metastasis.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 93,
        "Findings": "A nodular pancreatic cancer measuring 18 mm is observed in the body of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T1c",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 94,
        "Findings": "An infiltrative pancreatic cancer measuring 53 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with both the splenic vein and splenic artery, suggesting invasion. Extrapancreatic nerve plexus invasion is observed. No other local invasion factors are identified. Lymph node metastasis is observed in one node at station 8p. No other evident metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A1",
        "PL": "PL1",
        "OO": "OO0",
        "N": "N1a",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 95,
        "Findings": "A pancreatic carcinoma in situ with an overall diameter of 8 mm is observed in the body of the pancreas. No local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "Tis",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S0",
        "RP": "RP0",
        "PV": "PV0",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "R"
    },
    {
        "Case": 96,
        "Findings": "An infiltrative pancreatic cancer measuring 52 mm is observed in the head of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with both the portal vein and the superior mesenteric vein, along with vascular stenosis, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. No other local invasion factors are identified. No lymph node metastases are present. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "BR"
    },
    {
        "Case": 97,
        "Findings": "An infiltrative pancreatic cancer measuring 42 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric vein, suggesting invasion, and the tumor extends beyond the inferior border of the duodenum. The tumor is in contact with the aorta, with an indistinct boundary, indicating invasion. No other local invasion factors are identified. Lymph node metastases are observed in two nodes at station 8a. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N1a",
        "M": "M0",
        "Resectability": "UR"
    },
    {
        "Case": 98,
        "Findings": "An infiltrative pancreatic cancer measuring 41 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. Stenosis of the splenic artery is observed, suggesting invasion. Invasion into the left adrenal gland is also noted. No other local invasion factors are identified. Lymph node metastases are observed in three nodes at station 16b. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV0",
        "A": "A1",
        "PL": "PL0",
        "OO": "OO1",
        "N": "N0",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 99,
        "Findings": "An infiltrative pancreatic cancer measuring 57 mm is observed in the tail of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with the superior mesenteric vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. Prominent soft tissue shadows around the vessels raise suspicion of extrapancreatic nerve plexus invasion. No other local invasion factors are identified. Lymph node metastases are observed in three nodes at station 14t and one node at station 18. Multiple liver metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL1",
        "OO": "OO0",
        "N": "N1a",
        "M": "M1",
        "Resectability": "UR"
    },
    {
        "Case": 100,
        "Findings": "An infiltrative pancreatic cancer measuring 59 mm is observed in the body of the pancreas. Serosal invasion and retropancreatic tissue invasion are noted. There is contact of more than 180° with both the superior mesenteric vein and the splenic vein, suggesting invasion. No invasion beyond the inferior border of the duodenum is observed. No other local invasion factors are identified. There are no findings suggestive of lymph node metastasis. No other metastases are observed.",
        "T": "T3",
        "CH": "CH0",
        "DU": "DU0",
        "S": "S1",
        "RP": "RP1",
        "PV": "PV1",
        "A": "A0",
        "PL": "PL0",
        "OO": "OO0",
        "N": "N0",
        "M": "M0",
        "Resectability": "BR"
    }
]


==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case100_answer.txt <==
Here are the answers to your tasks based on the provided image findings for Case 100:

Task 1: Local Invasion Factors: S1, RP1, PV1 (Since both SMV and splenic vein are involved, we consider this PV1), CH0, DU0, A0, PL0, OO0

Task 2: T Classification: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA)

Task 3: N Classification: N0 (No regional lymph node metastasis)

Task 4: M Classification: M0 (No distant metastasis)

Task 5: Resectability Classification: UR (Since there is contact of more than 180° with both the superior mesenteric vein and the splenic vein, this falls under UR-LA)



==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case10_answer.txt <==
Here are the responses for Case 10, based on the provided image findings and the Japanese Classification of Pancreatic Carcinoma, eighth edition:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1a (Tumor limited to the pancreas, with a size of 5 mm or less in the largest diameter)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: R (Resectable - No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case11_answer.txt <==
Here's my assessment based on the provided image findings for Case 11:

Task 1: Local Invasion Factors: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T Classification: T1c (The tumor is 11mm, which is greater than 10mm but no more than 20mm.  Since no local invasion factors are noted, it falls within the T1 category.)

Task 3: N Classification: N0 (No lymph node metastases are present.)

Task 4: M Classification: M0 (No other metastases are observed.)

Task 5: Resectability Classification: R (No tumor contact with major vessels or other organs, and no distant metastasis.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case12_answer.txt <==
Here are the answers based on the image findings provided:

Task 1: CH1, DU0, S1, RP1, PV1, A1, PL1, OO0

Task 2: T4 (Tumor involves the CA or SMA)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: UR (The image findings describe contact of more than 180° with the superior mesenteric artery, celiac artery, and common hepatic artery, which falls under UR-LA.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case13_answer.txt <==
Here's my response based on the image findings provided for Case 13:

Task 1: CH0, DU1, S1, RP1, PV1, A0, PL0, OO1 (right renal vein)

Task 2: T3.  The tumor is larger than 20mm and extends beyond the pancreas, but does not involve the CA or SMA.  Although there is PV involvement, the JPS classification prioritizes size and extrapancreatic extension for T-staging.

Task 3: N1b. There are a total of nine metastatic lymph nodes.  11p and 14t are regional lymph nodes for a pancreatic head tumor. The combined number of metastatic lymph nodes at these regional stations is four (one at 11p and three at 14t).  Since four or more regional lymph nodes are involved, the classification is N1b.  Stations 16a and 16b are not considered regional for pancreatic head tumors, so they do not factor into the N-classification.

Task 4: M1.  Metastasis to non-regional lymph nodes (16a and 16b) and the right renal vein constitute distant metastasis.

Task 5: UR.  The tumor involves the portal vein with stenosis, which makes it borderline resectable (BR-PV). However, since there is also distant metastasis (M1), the resectability classification becomes unresectable (UR-M).  Since UR-M exists, the final classification is UR.

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case14_answer.txt <==
Here's the breakdown of the case based on the image findings and the provided classification system:

Task 1: Local Invasion Factors: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T Classification: T1c (Tumor is 11mm, limited to the pancreas)

Task 3: N Classification: N1a (Metastasis in four regional lymph nodes (two at 8a and two at 8p). 8a and 8p are regional lymph nodes for pancreatic body cancer.)

Task 4: M Classification: M0 (No distant metastasis)

Task 5: Resectability Classification: R (No mention of vascular or other critical structure involvement, and no distant metastasis, so presumed resectable).

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case15_answer.txt <==
Here are the answers based on the provided image findings:

Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA. The size is >40mm, and there is extrapancreatic extension, including serosal and retropancreatic tissue invasion, plus probable PV involvement.)

Task 3: N1a (Metastasis in one to three regional lymph nodes.  8p and 18 are regional for a tail lesion.)

Task 4: M0 (No distant metastasis. While there is PV involvement, it is considered local invasion in the JPS classification, not distant metastasis unless it extends beyond the inferior border of the duodenum.)

Task 5: BR (Borderline resectable.  There is >180° contact with the SMV, which classifies as BR-PV.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case16_answer.txt <==
Here are the responses to Tasks 1-5 based on the provided image findings for Case 16:

Task 1: Local Invasion Factors: S1, A1

CH0, DU0, RP0, PV0, PL0, OO1 (Adrenal)

Task 2: T Classification: T4 (Tumor involves the CA or SMA.  The description mentions splenic artery stenosis, which is part of the arterial system. Since the tumor is in the tail, this would imply the splenic artery, a branch of the celiac trunk.)

Task 3: N Classification: N0 (No lymph node metastases are present.)

Task 4: M Classification: M1 (Enlargement of the right adrenal gland is noted, raising suspicion of adrenal metastasis.  Metastasis to the adrenal gland is considered distant metastasis.)

Task 5: Resectability Classification: UR (The presence of distant metastasis makes the cancer unresectable, classifying it as UR-M.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case17_answer.txt <==
Here are the answers based on the image findings provided:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T2
Task 3: N0
Task 4: M0
Task 5: R

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case18_answer.txt <==
Here are the answers based on the image findings provided for Case 18:

Task 1: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0
Task 2: T3
Task 3: N0
Task 4: M0
Task 5: R

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case19_answer.txt <==
Here are my responses based on the provided image findings:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T2
Task 3: N0
Task 4: M0
Task 5: R

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case1_answer.txt <==
Here are the answers based on the provided image findings for Case 1:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T2 (Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter)
Task 3: N1a (Metastasis in one to three regional lymph nodes. Stations 10 and 11d are regional for pancreatic body tumors.)
Task 4: M0 (No distant metastasis. Although there is lymph node involvement, it is regional, so it does not qualify as M1. M1 refers to metastasis outside the regional lymph nodes.)
Task 5: R (Resectable. The tumor is limited to the pancreas, and although regional lymph nodes are involved, there's no mention of vascular or other critical structure involvement that would make it borderline or unresectable.)


==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case20_answer.txt <==
Here are the answers based on the provided image findings:

Task 1: Local Invasion Factors

CH0, DU0, S1, RP0, PV1, A1, PL0, OO1 (Stomach)

Task 2: T Classification

T4. The tumor involves the splenic artery (a component of the arterial system).  While the size is >40mm, T4 takes precedence due to arterial involvement.

Task 3: N Classification

N0. No lymph node metastases are present.

Task 4: M Classification

M1. A hypodense mass is observed in the left lobe of the liver, raising suspicion of liver metastasis.  Liver metastasis is classified as M1.

Task 5: Resectability Classification

UR. Because of the suspected liver metastasis (M1), the tumor is classified as unresectable (UR-M).

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case21_answer.txt <==
Here's the breakdown of the case based on the image findings and the provided REK:

Task 1: Local Invasion Factors

Based on the image findings, no local invasion factors are identified. Therefore, the response is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T Classification

The tumor is 16mm and limited to the pancreas with no local invasion. According to the JPS classification, this falls under T1c.

Task 3: N Classification

Metastasis is seen in two nodes at station 10 and two nodes at 11d. Both 10 and 11d are regional lymph nodes for a tail pancreatic cancer.  Four positive nodes are found in total. According to the REK, N1 is defined as regional lymph node metastasis and is further broken down into N1a (1-3 nodes) and N1b (4 or more nodes). Therefore, the classification is N1b.

Task 4: M Classification

No distant metastases are observed beyond the regional lymph nodes. Therefore, the classification is M0.

Task 5: Resectability Classification

The tumor is limited to the pancreas, and no major vascular involvement is noted based on the information provided. The presence of regional lymph node metastasis does not automatically make the tumor unresectable.  Therefore, the resectability classification is R (Resectable).

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case22_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PLX, OO1 (Colon)

Task 2: T3.  The tumor extends beyond the pancreas and involves the splenic vein and potentially the celiac artery.  Since the tumor is >40mm, but does not involve the SMA, it is T3.

Task 3: N1a. There are two metastatic lymph nodes at station 2, which is a non-regional lymph node.  However, since the tumor involves the splenic vein and artery, it is considered N1a.

Task 4: M1. Metastasis to non-regional lymph nodes (station 2) is present.

Task 5: UR. The tumor involves the splenic vein and artery, and the celiac artery, indicating it is locally advanced (UR-LA) and has distant metastasis (UR-M) due to the involvement of station 2 lymph nodes. Because both UR-LA and UR-M apply, the response is UR.

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case23_answer.txt <==
Here's my response based on the provided image findings and the REK:

Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA. The size is greater than 20mm and there is extrapancreatic extension.)

Task 3: N1a (Metastasis in one to three regional lymph nodes. Station 16b is not a regional lymph node for tail cancers. The provided information states there are three nodes at 16b.  Since these are non-regional, they do not factor into N staging.)

Task 4: M1 (Distant metastasis. Metastasis to lymph nodes outside the regional nodes, such as station 16b, is considered distant metastasis.)

Task 5: UR (UR-M - tumor with distant metastasis)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case24_answer.txt <==
Here's my response based on the provided image findings for Case 24:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T2 (Tumor is limited to the pancreas and greater than 20mm)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable - No local invasion factors or distant metastasis)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case25_answer.txt <==
Here's the breakdown of the case based on the provided image findings and the Japan Pancreas Society classification:

Task 1: Local Invasion Factors

CH1, DU0, S1, RP1, PV1, A1, PL1, OO0

Task 2: T Classification

T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  While the CHA is involved, the CA and SMA are not.)

Task 3: N Classification

N1b (Metastasis in four or more regional lymph nodes. Stations 7, 9, and 12p are all regional lymph nodes for a head tumor.)

Task 4: M Classification

M1 (Distant metastasis is present in the liver.)

Task 5: Resectability Classification

UR (The tumor has more than 180° contact with the common hepatic artery and portal vein/SMV, which classifies it as UR-LA.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case26_answer.txt <==
Here's the breakdown of the case based on the provided image findings:

Task 1: Local Invasion Factors

CH0, DU1, S0, RP1, PV1, A0, PL0, OO0

CH0: Bile duct invasion absent
DU1: Duodenal invasion present
S0: Serosal invasion absent
RP1: Retropancreatic tissue invasion present
PV1: Portal venous system invasion present (specifically, the superior mesenteric vein)
A0: Arterial system invasion absent
PL0: Extrapancreatic nerve plexus invasion cannot be assessed from the provided information. We default to absent.
OO0: Other organ invasion absent
Task 2: T Classification

T3. The tumor is larger than 20mm and extends beyond the pancreas but does not involve the celiac artery or superior mesenteric artery.

Task 3: N Classification

N1a.  Metastasis is present in four regional lymph nodes (three at 8p, one at 18). N1a is defined as metastasis in one to three regional lymph nodes.

Task 4: M Classification

M0. No distant metastasis is observed.

Task 5: Resectability Classification

UR. The tumor extends beyond the inferior border of the duodenum and has more than 180° contact with the superior mesenteric vein. This indicates UR-LA (locally advanced), which is classified as unresectable.

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case27_answer.txt <==
Here's my assessment based on the provided image findings for Case 27:

Task 1: Local Invasion Factors: S1, RP1, PV1, A1.  I'm assuming CH0, DU0, PL0, and OO0 based on the absence of information about those factors in the description.

Task 2: T Classification: T3. The tumor is larger than 20mm and extends beyond the pancreas, but the description does not mention involvement of the celiac artery or superior mesenteric artery.

Task 3: N Classification: N1a.  There are a total of five metastatic lymph nodes in the regional lymph node stations (7, 9, and 12p). Since the number of metastatic nodes is more than one but not more than three, it is classified as N1a.

Task 4: M Classification: M1. The presence of multiple liver metastases indicates distant metastasis.

Task 5: Resectability Classification: UR. Because of distant metastasis (liver metastases), the cancer is classified as unresectable (UR-M).

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case28_answer.txt <==
Here are the responses based on the provided image findings for Case 28:

Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA. The PV invasion and extension beyond the duodenum place it in T3, not T2 as the size alone would suggest.)

Task 3: N1a (Metastasis in one to three regional lymph nodes.  Station 9 is a regional lymph node for a tail tumor.)

Task 4: M1 (Distant metastasis is present due to the bone metastasis.)

Task 5: UR (The tumor extends beyond the inferior border of the duodenum and involves the superior mesenteric vein, which makes it locally advanced and unresectable (UR-LA). The presence of distant metastasis (bone) also makes it unresectable (UR-M). Since both apply, the response is UR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case29_answer.txt <==
Here are the answers based on the image findings provided:

Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0
Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA. The size is greater than 40mm, and extrapancreatic extension is present.)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: BR (Borderline Resectable - PV. The splenic vein, a component of the portal venous system, is invaded, suggesting BR-PV.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case2_answer.txt <==
Here are the answers based on the provided image findings for Case 2:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1b (Tumor limited to the pancreas, with a size greater than 5 mm and less than 10 mm in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case30_answer.txt <==
Here's my analysis based on the provided image findings for Case 30:

Task 1: Local Invasion Factors

CH0, DU0, S1, RP1, PV1, A1, PLX, OO0

CH0: Bile duct invasion absent
DU0: Duodenal invasion absent
S1: Serosal invasion present
RP1: Retropancreatic tissue invasion present
PV1: Portal venous system invasion present (splenic vein interruption)
A1: Arterial system invasion present (celiac and splenic artery involvement)
PLX: Extrapancreatic nerve plexus invasion cannot be assessed
OO0: Other organ invasion absent
Task 2: T Classification

T4. The tumor involves the celiac artery and splenic artery.

Task 3: N Classification

N1a.  Metastasis in four regional lymph nodes (two at station 9 and two at station 10). Stations 9 and 10 are regional lymph nodes for pancreatic body tumors.

Task 4: M Classification

M0. No distant metastasis is mentioned.

Task 5: Resectability Classification

UR. The tumor involves the celiac artery and splenic artery with more than 180° contact, and the celiac artery shows stenosis. This signifies UR-LA (locally advanced) which is classified as unresectable.

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case31_answer.txt <==
Here's the breakdown based on the provided image findings for Case 31:

Task 1: Local Invasion Factors: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0
Task 2: T Classification: T4 (Tumor involves the CA or SMA. While the description mentions the aorta, the REK clarifies T4 is specifically for CA or SMA involvement.)
Task 3: N Classification: N1a (Metastasis in one to three regional lymph nodes. Station 9 is a regional lymph node for pancreatic body tumors.)
Task 4: M Classification: M0 (No distant metastasis observed.)
Task 5: Resectability Classification: UR (The tumor is in contact with the aorta, which based on the REK, makes it locally advanced and therefore unresectable.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case32_answer.txt <==
Here are my responses based on the provided image findings for Case 32:

Task 1: Local Invasion Factors: CH0, DU0, S1, RP1, PV1, A0, PL0, OO1 (Colon)

Task 2: T Classification: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  While the tumor is 60mm, which by size alone would be a T4, the JPS classification prioritizes extrapancreatic extension. Since the tumor extends beyond the pancreas but doesn't involve the CA or SMA, it is T3.)

Task 3: N Classification: N1a (Metastasis in one to three regional lymph nodes.  There are a total of four metastatic nodes (two at station 9 and two at station 10), which are regional lymph nodes for a pancreatic body tumor. Thus it is N1a.)

Task 4: M Classification: M1 (Distant metastasis is present, specifically to the brain.)

Task 5: Resectability Classification: UR (The tumor extends beyond the inferior border of the duodenum and there is distant metastasis.  This fits the criteria for both UR-LA and UR-M. Since both apply, the response is UR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case33_answer.txt <==
Here are my responses for Tasks 1-5 based on the provided image findings for Case 33:

Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0
Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA)
Task 3: N1a (Metastasis in one to three regional lymph nodes)
Task 4: M0 (No distant metastasis)
Task 5: BR (Borderline Resectable, specifically BR-PV due to >180° contact with the portal vein)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case34_answer.txt <==
Here are my responses based on the provided image findings and the REK:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO1 (liver)

Task 2: T1b (Tumor limited to the pancreas, with a size of greater than 5 mm and less than 10 mm in the largest diameter)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M1 (Distant metastasis - hepatic)

Task 5: UR (UR-M, tumor with distant metastasis)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case35_answer.txt <==
Here are the answers based on the provided image findings for Case 35:

Task 1: Local Invasion Factors: S1, RP1, PV1, A1, PL1, CH0, DU0, OO0

Task 2: T Classification: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The size is >40mm, and since it extends beyond the pancreas, it is T3 not T4. Although the splenic vessels are involved, these are not the celiac or SMA.)

Task 3: N Classification: N1a (Metastasis in one to three regional lymph nodes. Stations 6 and 13 are regional for a tail lesion, and there are 4 positive nodes.)

Task 4: M Classification: M0 (No distant metastasis. The lymph node metastases at stations 6 and 13 are regional, not distant.)

Task 5: Resectability Classification: UR (The tumor involves the splenic vein and artery by more than 180 degrees, which is considered locally advanced and therefore unresectable).

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case36_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: Local Invasion Factors

CH0, DU0, S1, RP1, PV1, A1, PL1, OO0

Task 2: T Classification

T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  While there is suspicion of CA involvement, the description states no deformation or stenosis, suggesting it's not definitively T4. The size is >40mm, and it extends beyond the pancreas, therefore T3.)

Task 3: N Classification

N1a (Metastasis in one to three regional lymph nodes. There are a total of four metastatic nodes, two at 8a and two at 8p. Both 8a and 8p are regional lymph nodes for head of pancreas, so it is N1a)

Task 4: M Classification

M0 (No distant metastasis is mentioned. Lymph node metastases at stations 8a and 8p are regional, not distant.)

Task 5: Resectability Classification

BR (Borderline resectable. The tumor contact with the portal vein of more than 180° places it in the BR-PV category. The CA contact less than 180 degrees places it in BR-A. Since both are present, it is classified as BR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case37_answer.txt <==
Here's the breakdown based on the image findings provided:

Task 1: Local Invasion Factors

CH0, DU0, S1, RP1, PV1, A1, PL0, OO1 (liver)

Task 2: T Classification

T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  While the splenic artery is involved, this isn't the CA or SMA. The size is >40mm, and since it extends beyond the pancreas, it is T3)

Task 3: N Classification

N0 (No regional lymph node metastasis)

Task 4: M Classification

M1 (Distant metastasis - liver)

Task 5: Resectability Classification

UR (UR-M - tumor with distant metastasis)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case38_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S0, RP1, PV1, A1, PL0, OO0
Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA. The size is >40mm, and there is extrapancreatic extension, but not to the celiac or SMA.)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: UR (The tumor contact or invasion of the SMV/PV is of 180° or more, and there is vascular stenosis, which means it is beyond BR-PV and classifies as UR-LA.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case39_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: Local Invasion Factors: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T Classification: T0 (No evidence of primary tumor)

Task 3: N Classification: N0 (No regional lymph node metastasis)

Task 4: M Classification: M0 (No distant metastasis)

Task 5: Resectability Classification: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case3_answer.txt <==
Here's my response based on the provided image findings:

Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO1 (Left Adrenal Gland)

Task 2: T4 (Tumor involves the splenic artery)

Task 3: N1a (Metastasis in four regional lymph nodes: two at station 9 and two at station 10. Stations 9 and 10 are regional lymph nodes for pancreatic tail cancers.)

Task 4: M0 (No distant metastasis is mentioned. The lymph node involvement is regional, so it's N1, not M1.)

Task 5: UR (The tumor involves the splenic artery (A1), which indicates unresectability (UR-LA) according to the provided criteria of 180 degrees or more.

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case40_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1b (Tumor limited to the pancreas, with a size of greater than 5 mm and less than 10 mm in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case41_answer.txt <==
Here are the answers to your tasks based on the provided image findings for Case 41:

Task 1: CH0, DU0, S1, RP1, PV0, A0, PL1, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The 15mm size would initially suggest T1c, however, because of extrapancreatic extension, it is classified as T3.)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: R (Resectable.  Although there is extrapancreatic extension, the image findings state there is no involvement of the CA or SMA, nor any mention of SMV/PV involvement beyond what would be considered for T3.  Therefore, it does not meet the criteria for BR or UR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case42_answer.txt <==
Here are the answers to your tasks for Case 42:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: Tis (Carcinoma in situ)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: R (Resectable. No evidence of local invasion beyond Tis, no lymph node involvement, and no distant metastasis.  Therefore, it meets the criteria for resectable.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case43_answer.txt <==
Here are the answers to your tasks based on the image findings provided:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1c (Tumor limited to the pancreas, with a size of more than 10 mm but no more than 20 mm in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case44_answer.txt <==
Here are the answers to your tasks based on the image findings:

Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0
Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA. The size is >20mm, and there is extrapancreatic extension, but not T4 as there is no CA/SMA involvement.)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M1 (Distant metastasis is present, indicated by liver and suspected splenic metastases.)
Task 5: UR (Due to the presence of distant metastases (liver and suspected splenic metastases), the resectability classification is UR-M, which falls under UR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case45_answer.txt <==
Here are the responses to Tasks 1-5 based on the image findings provided:

Task 1: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0
Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA. The size is >40mm, and extrapancreatic extension is present, making it T3, not T2.)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M1 (Distant metastasis - bone metastases present)
Task 5: UR (Unresectable - distant metastasis present, corresponding to UR-M)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case46_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1b (Tumor limited to the pancreas, with a size greater than 5 mm and less than 10 mm in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case47_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1a (Tumor limited to the pancreas, with a size of 5 mm or less in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case48_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The 48mm size and extrapancreatic extension place it in this category.)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: BR (The splenic vein obstruction, a component of the portal venous system, indicates likely PV invasion, making it Borderline Resectable - PV.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case49_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO1 (liver)

Task 2: T4 (Tumor involves the celiac artery or superior mesenteric artery (in this case, splenic artery and aorta))

Task 3: N0 (No regional lymph node metastasis)

Task 4: M1 (Distant metastasis - hepatic)

Task 5: UR (Unresectable - UR-M due to liver metastasis)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case4_answer.txt <==
Here's my response based on the provided image findings and the Japanese Classification of Pancreatic Carcinoma:

Task 1: CH1, DU0, S0, RP0, PV1, A0, PL0, OO1 (Liver)
Task 2: T2 (Tumor size >20mm, however, since the tumor is limited to the pancreas, it is not T3. T4 is ruled out as there is no CA or SMA involvement)
Task 3: N1b (Metastasis in four or more regional lymph nodes - two at station 17 and four at station 18. Stations 17 and 18 are regional lymph nodes for head of the pancreas.)
Task 4: M1 (Distant metastasis present - multiple liver metastases)
Task 5: UR (Due to distant metastasis, the resectability classification is UR-M, which falls under the broader category of UR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case50_answer.txt <==
Here are the answers to your tasks based on the provided image findings for Case 50:

Task 1: Local Invasion Factors

CH0, DU0, S1, RP1, PV0, A0, PL0, OO0

Task 2: T Classification

T3. The tumor is greater than 20mm and extends beyond the pancreas but does not involve the CA or SMA.

Task 3: N Classification

N1a.  Metastasis is present in four regional lymph nodes (two at station 9 and two at station 10). This falls under the definition of N1a (metastasis in one to three regional lymph nodes). It seems there is a typo in the original prompt where it says 4 nodes are N1a. This is incorrect. 4 or more nodes is N1b.

Task 4: M Classification

M0. No distant metastasis is observed.

Task 5: Resectability Classification

BR. The tumor is 35mm, located in the tail, and extends beyond the pancreas.  Since the prompt states there is no involvement of the CA or SMA, and lymph node involvement is limited to regional nodes, this would likely be classified as Borderline Resectable, specifically BR-PV or BR-A depending on the degree of SMV/PV involvement (which is not specified in the image findings description). I am responding with BR because the specific subtype (BR-PV or BR-A) is not specified.

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case51_answer.txt <==
Here are the answers based on the provided image findings for Case 51:

Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0
Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: BR (The splenic vein, a component of the portal venous system, is interrupted, suggesting PV1, which makes it Borderline Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case52_answer.txt <==
Here are the answers based on the provided image findings for Case 52:

Task 1: CHX, DUX, SX, RPX, PVX, AX, PLX, OOX
Task 2: T0
Task 3: NX (Regional lymph nodes cannot be assessed)
Task 4: M0
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case53_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0
Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA. The size is >40mm)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: UR (The tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. This makes it BR-PV and BR-A, so the answer is UR)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case54_answer.txt <==
Here are the answers based on the provided image findings for Case 54:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1b (Tumor limited to the pancreas, with a size of greater than 5 mm and less than 10 mm in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case55_answer.txt <==
Here are the answers based on the image findings for Case 55:

Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO1 (aorta)
Task 2: T4 (Tumor involves the SMA or CA, in this case, the aorta which is considered within the scope of A1)
Task 3: N1a (Metastasis in one to three regional lymph nodes. Two each at stations 9 and 10 means a total of four, which falls under N1a)
Task 4: M0 (No distant metastasis is observed. The lymph node metastases at stations 9 and 10 are regional, and thus considered N1, not M1)
Task 5: UR (The tumor involves the aorta (A1), which makes it locally advanced (UR-LA).

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case56_answer.txt <==
Here are the responses to Tasks 1-5 based on the provided image findings:

Task 1: S1, RP1, PV1, OO1 (left renal vein), CH0, DU0, A0, PL0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The size is greater than 40mm, and there is extrapancreatic extension, but not involving the celiac or SMA.)

Task 3: N1b (Metastasis in four or more regional lymph nodes - two at 8a and two at 11p)

Task 4: M1 (Distant metastasis is present, indicated by the lung metastases.)

Task 5: UR (Due to the presence of distant metastases in the lungs, the case is classified as UR-M, which falls under the broader category of UR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case57_answer.txt <==
Here are the responses to Tasks 1-5 based on the provided image findings for Case 57:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1b (Tumor size greater than 5 mm and less than 10 mm)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M1 (Distant metastasis to the lungs)
Task 5: UR (Due to distant metastasis, the case is classified as UR-M)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case58_answer.txt <==
Here's the breakdown of the case based on the provided image findings and the Japanese Classification of Pancreatic Carcinoma:

Task 1: Local Invasion Factors: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T Classification: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The size is >40mm, and there is extrapancreatic extension, but not CA/SMA involvement.)

Task 3: N Classification: N1a (Metastasis in one to three regional lymph nodes. The description mentions one positive node at 14t, which is a regional lymph node for head tumors.)

Task 4: M Classification: M1 (Distant metastasis is present, indicated by the suspected bone metastasis.)

Task 5: Resectability Classification: UR (Because of the suspected bone metastasis, the classification is UR-M, which falls under the unresectable category.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case59_answer.txt <==
Here's the breakdown based on the image findings for Case 59:

Task 1: Local Invasion Factors

CH0, DU0, S1, RP1, PV0, A1, PL0, OO1 (Colon)

Task 2: T Classification

T4 (Tumor involves the splenic artery, which is part of the arterial system.  The size is also >40mm, but T4 takes precedence due to arterial involvement)

Task 3: N Classification

N1a (Metastasis in four regional lymph nodes: two at station 10 and two at 11d.  Both stations are regional for a body location.)

Task 4: M Classification

M0 (No distant metastasis is described. Although there are multiple lymph node metastases, they are regional, not distant.)

Task 5: Resectability Classification

UR (The splenic artery stenosis indicates likely unresectable disease, specifically UR-LA due to local advancement.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case5_answer.txt <==
Here's my response based on the provided image findings:

Task 1: Local Invasion Factors:

S1, RP1, PV1, A1, CH0, DU0, PL0, OO0

Task 2: T Classification:

T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  While the SMA is involved, it is not involved in the sense of T4, but rather is a borderline resectable criteria.  Since the tumor is >20mm and extends beyond the pancreas but does not involve the CA or SMA, it is T3.)

Task 3: N Classification:

N1b (Metastasis in four or more regional lymph nodes at station 8a)

Task 4: M Classification:

M0 (No distant metastasis)

Task 5: Resectability Classification:

BR (Borderline Resectable - specifically BR-PV and BR-A)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case60_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO1 (right renal vein)

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The size is greater than 40mm, and there is extrapancreatic extension, but not to the celiac or SMA.)

Task 3: N1a (Metastasis in one to three regional lymph nodes.  The information provided states one node at station 8p, which is a regional lymph node for head tumors.)

Task 4: M0 (No distant metastasis is described. Although the right renal vein is involved, according to the provided text, other organ invasion is a local invasion factor, not distant metastasis.)

Task 5: BR (The tumor has contact of more than 180° with the portal vein, but does not extend beyond the inferior border of the duodenum. This fits the criteria for BR-PV, which is categorized as BR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case61_answer.txt <==
Here are the responses for Tasks 1-5 based on the provided image findings for Case 61:

Task 1: CH0, DU1, S1, RP0, PV1, A1, PL0, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The size is >40mm, and PV and CHA involvement are noted, but not CA or SMA. This fits T3.)

Task 3: N1b (Metastasis in four or more regional lymph nodes. One at 12a and three at 12b totals four.)

Task 4: M0 (No distant metastasis is observed. The lymph node metastases at stations 12a and 12b are regional, so they are N1, not M1.)

Task 5: UR (The tumor contact and invasion of the portal vein and superior mesenteric vein are more than 180 degrees, and there is also common hepatic artery involvement. This indicates locally advanced unresectable disease (UR-LA), therefore, UR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case62_answer.txt <==
Here are the answers based on the provided image findings for Case 62:

Task 1: Local Invasion Factors: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T Classification: T1b (Tumor size >5 mm and less than 10 mm in the largest diameter)

Task 3: N Classification: N0 (No regional lymph node metastasis)

Task 4: M Classification: M0 (No distant metastasis)

Task 5: Resectability Classification: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case63_answer.txt <==
Here are the answers based on the provided image findings for Case 63:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1b (Tumor limited to the pancreas, with a size of greater than 5 mm and less than 10 mm in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case64_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T4 (Tumor involves the CA or SMA)

Task 3: N1a (Metastasis in one to three regional lymph nodes.  Two each at 8a and 8p totals four, but since 14t is not mentioned, and 8a and 8p are regional, this is N1a.)

Task 4: M1 (Multiple lung metastases are suspected.)

Task 5: UR (Because of arterial invasion of more than 180 degrees and suspected lung metastases.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case65_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1c (Tumor limited to the pancreas, with a size of more than 10 mm but no more than 20 mm in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case66_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH1, DU1, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4 (Tumor involves the CA or SMA)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: UR (The tumor involves the SMA, CA, and CHA, indicating UR-LA - locally advanced)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case67_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PLX, OO0
Task 2: T4
Task 3: N1a
Task 4: M0
Task 5: UR

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case68_answer.txt <==
Here are the answers to your tasks based on the image findings provided:

Task 1: CH0, DU0, S0, RP1, PV1, A1, PL0, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The size is >20mm, and PV involvement is present, making it T3, not T4. T4 requires CA or SMA involvement.)

Task 3: N1b (Metastasis in four or more regional lymph nodes - one at 12a and three at 12b. 12a and 12b are regional lymph nodes for the head of the pancreas.)

Task 4: M0 (No distant metastasis is described. While there is lymph node involvement, the problem statement specifies that only non-regional lymph node metastasis counts as M1. The lymph nodes described are regional.)

Task 5: BR (The tumor involves the portal vein and superior mesenteric vein with more than 180° contact and stenosis, but does not extend beyond the inferior border of the duodenum.  It also involves the common hepatic artery, but not the celiac or proper hepatic artery. This fits the description of BR-PV and BR-A. Since both are present, the response is BR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case69_answer.txt <==
Here are the answers based on the provided image findings for Case 69:

Task 1: Local Invasion Factors: CH1, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T Classification: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA)

Task 3: N Classification: N1b (Metastasis in four or more regional lymph nodes - one at 12a and three at 12b)

Task 4: M Classification: M0 (No distant metastasis)

Task 5: Resectability Classification: BR (Borderline Resectable - due to >180° contact with the portal vein, but no invasion beyond the duodenum, and no SMA/CA involvement)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case6_answer.txt <==
Here are the responses based on the provided image findings and the Japan Pancreas Society classification:

Task 1: CH0, DU0, S1, RP1, PV1, A1, PLX, OO0

CH0: Bile duct invasion absent
DU0: Duodenal invasion absent
S1: Serosal invasion present
RP1: Retropancreatic tissue invasion present
PV1: Portal venous system invasion present (specifically SMV and splenic vein)
A1: Arterial system invasion present (specifically splenic artery)
PLX: Extrapancreatic nerve plexus invasion cannot be assessed
OO0: Invasion of other organs absent
Task 2: T3

The tumor is larger than 20mm and extends beyond the pancreas, but does not involve the celiac artery or superior mesenteric artery.  While the splenic artery is involved, the definition of T4 specifically mentions the celiac or superior mesenteric arteries.

Task 3: N1a

Metastasis is observed in one regional lymph node (14t).

Task 4: M0

No distant metastases are observed.

Task 5: UR

The tumor involves the splenic artery for more than 180 degrees, which classifies the tumor as UR-LA (locally advanced).  Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case70_answer.txt <==
Here's the breakdown based on the image findings you provided, referencing the REK:

Task 1: Local Invasion Factors

CH1, DU1, S1, RP1, PV1, A1, PL0, OO0

CH1: Common bile duct invasion present.
DU1: Duodenal invasion present.
S1: Serosal invasion present.
RP1: Retropancreatic tissue invasion present.
PV1: Portal venous system invasion present (specifically, the superior mesenteric vein).
A1: Arterial system invasion present (both celiac artery and common hepatic artery).
PL0: Extrapancreatic nerve plexus invasion not identified.
OO0: Other organ invasion not identified.
Task 2: T Classification

T4

The tumor involves the celiac artery (CA) and common hepatic artery (CHA), which automatically classifies it as T4, regardless of size.

Task 3: N Classification

N1a

Metastasis in one regional lymph node (station 8p) is classified as N1a.

Task 4: M Classification

M0

No distant metastasis is observed.  Remember, metastasis to non-regional lymph nodes would be classified as M1, but since the one identified node is regional, it falls under N1.

Task 5: Resectability Classification

UR

The tumor involves the celiac artery (CA) and common hepatic artery (CHA) by more than 180 degrees, classifying it as unresectable (UR-LA).  The fact that it also extends beyond the inferior border of the duodenum further reinforces the unresectable classification.

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case71_answer.txt <==
Here's my response based on the image findings and the provided REK:

Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The size is >20mm, and there is extrapancreatic extension.)

Task 3: N1b (Metastasis in four or more regional lymph nodes. Two each at 8a and 11p totals four.)

Task 4: M1 (Multiple nodules in the peritoneal cavity suggest peritoneal metastasis.)

Task 5: UR (Due to the presence of distant metastasis, the classification is UR-M, which falls under the broader category of UR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case72_answer.txt <==
Task 1: S1, RP1, PV1, A1, CH0, DU0, PL0, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The size is >20mm, and there is extrapancreatic extension.)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: UR (The splenic artery stenosis and >180° contact with the splenic vein, a component of the portal venous system, indicates unresectability.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case73_answer.txt <==
Here are the answers based on the provided image findings for Case 73:

Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The tumor is >40mm, and extends beyond the pancreas but does not involve the celiac or SMA.)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: BR (The common hepatic artery is involved, but not the celiac or SMA. This fits the criteria for BR-A.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case74_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1b (Tumor limited to the pancreas, with a size of greater than 5 mm and less than 10 mm in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case75_answer.txt <==
Here are the answers based on the provided image findings for Case 75:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1b (Tumor limited to the pancreas, with a size of greater than 5 mm and less than 10 mm in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case76_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0
Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA. While the splenic artery is involved, the celiac and superior mesenteric arteries are not. The size is >40mm and <60mm, but size isn't the primary factor for T-staging in the JPS classification.)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M1 (Distant metastasis - multiple lung metastases)
Task 5: UR (Unresectable - UR-M due to distant metastasis. The SMV/PV involvement beyond the duodenum would also classify it as UR-LA, but UR-M takes precedence.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case77_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: S1, RP1, PV0, A1, PL0, OO0 (CH and DU are not mentioned, so assumed to be 0)

Task 2: T4 (Tumor involves the CA or SMA)

Task 3: N1b (Metastasis in four or more regional lymph nodes. Station 9 is a regional lymph node for head of pancreas, and Station 1 is not a regional lymph node)

Task 4: M1 (Distant metastasis to the brain)

Task 5: UR (Due to both arterial invasion of more than 180 degrees and distant metastasis)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case78_answer.txt <==
Here are the answers to your tasks based on the image findings:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1a (Tumor limited to the pancreas, with a size of 5 mm or less in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case79_answer.txt <==
Here are the answers based on the provided image findings for Case 79:

Task 1: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0
Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA)
Task 3: N1a (Metastasis in one to three regional lymph nodes)
Task 4: M0 (No distant metastasis)
Task 5: BR (Borderline Resectable. While there is no mention of vascular involvement in the image findings, the 53mm size and extension beyond the pancreas places it at T3, likely making it borderline resectable. Since the prompt doesn't give specific criteria for BR, other than vascular involvement, I will assume it is BR as it is not clearly R or UR based on the information provided. If more information was available on the relationship to vessels, I could be more specific.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case7_answer.txt <==
Here are the answers based on the image findings provided:

Task 1: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0
Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA. The size is >40mm, and since it extends beyond the pancreas, it fits T3.)
Task 3: N1a (Metastasis in one to three regional lymph nodes. Three nodes at 14t are regional. One node at 18 is also regional)
Task 4: M0 (No distant metastasis mentioned. Lymph node metastasis outside the regional nodes would be M1, but these are regional nodes, so it's still M0.)
Task 5: BR (The tumor is >40 mm and extends beyond the pancreas (T3), but does not involve the CA or SMA. This makes it borderline resectable. Since the image findings don't suggest arterial invasion, the classification would be BR-PV, which is reported as BR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case80_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH1, DU0, S0, RP1, PV0, A1, PL0, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The tumor is >20mm and invades the common hepatic artery, but not the celiac or SMA, making it T3, not T4.

Task 3: N1a (Metastasis in one to three regional lymph nodes. Station 2 is not a regional lymph node for pancreatic head tumors.  However, the question states that lymph node metastases are observed in two nodes at station 2. Since these are not regional lymph nodes, they are considered distant metastasis (M1) and not N1. Therefore, the N classification is N0.)

Task 4: M1 (Distant metastasis, specifically osseous (bone) metastasis). The presence of suspected bone metastases makes this M1.

Task 5: UR (The tumor involves the common hepatic artery, which, if greater than 180 degrees, indicates unresectability. The presence of distant metastasis (bone) also indicates unresectability.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case81_answer.txt <==
Here are the answers to your tasks based on the provided image findings for Case 81:

Task 1: Local Invasion Factors

CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

CH0: Bile duct invasion absent
DU0: Duodenal invasion absent
S1: Serosal invasion present
RP1: Retropancreatic tissue invasion present
PV1: Portal venous system (splenic vein) invasion present
A1: Arterial system (splenic artery) invasion present
PL0: Extrapancreatic nerve plexus invasion cannot be determined from the provided information. While the text discusses nerve plexus invasion, the image findings don't specifically mention it. I'm assuming it's absent or cannot be assessed based on the context.
OO0: Other organ invasion absent
Task 2: T Classification

T4. The tumor involves the splenic artery, which is part of the arterial system (A1).  Involvement of the CA or SMA (or in this case, splenic artery which is considered part of the celiac trunk) defines T4.  The size (55mm) would normally place it in T3, but arterial involvement bumps it up to T4.

Task 3: N Classification

N1b. Metastasis in four or more regional lymph nodes (station 8a) is classified as N1b.

Task 4: M Classification

M0.  The image findings state "No other evident metastases are observed."  While there are regional lymph node metastases, these are part of the N classification. Distant metastasis (M1) would involve sites outside the regional lymph nodes.

Task 5: Resectability Classification

UR.  The tumor involves the splenic artery (A1), with more than 180° contact, suggesting invasion. This automatically makes it unresectable (UR-LA).

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case82_answer.txt <==
Task 1: S1, RP1, PV1, A1, PLX, OO0, CHX, DU0

Task 2: T3

Task 3: N1a

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case83_answer.txt <==
Here are the answers to your tasks based on the provided image findings and the REK:

Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  While there is PV and A invasion, these are considered local invasion factors and contribute to the T stage through T3 since it extends beyond the pancreas. T4 would be selected only if the celiac or SMA were involved.)

Task 3: N1a (Metastasis in one to three regional lymph nodes. The text states one node at station 9, which is a regional lymph node for the pancreatic tail.)

Task 4: M1 (Distant metastasis is present, indicated by the suspected brain metastasis.)

Task 5: UR (The tumor contact/invasion of the SMV of 180° or more, extending beyond the inferior border of the duodenum, signifies UR-LA (locally advanced).  The presence of brain metastasis also indicates UR-M.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case84_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1c (Tumor limited to the pancreas, with a size of more than 10 mm but no more than 20 mm in the largest diameter)
Task 3: N1a (Metastasis in one to three regional lymph nodes. Station 8p is a regional lymph node for pancreatic body tumors.)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable. No local invasion factors were identified, suggesting no involvement of major vessels.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case85_answer.txt <==
Here are the answers based on the provided image findings for Case 85:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T2 (Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case86_answer.txt <==
Here are the answers based on the provided image findings for Case 86:

Task 1: Local Invasion Factors: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T Classification: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The size is >40mm, and there is extrapancreatic extension, but not CA or SMA involvement.)

Task 3: N Classification: N1a (Metastasis in one to three regional lymph nodes. The information provided states one node at station 8p, which is a regional lymph node for the head of the pancreas.)

Task 4: M Classification: M0 (No distant metastasis is noted. Lymph node metastasis outside the regional nodes would be M1, but the described metastasis is in a regional node.)

Task 5: Resectability Classification: BR (Borderline resectable.  Contact of more than 180° with the portal vein, but no invasion beyond the inferior border of the duodenum, indicates BR-PV.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case87_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0
Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA. The size is >40mm, and there is extrapancreatic extension.)
Task 3: N1a (Metastasis in one to three regional lymph nodes. Stations 10 and 11p are regional for a tail lesion.)
Task 4: M0 (No distant metastasis is observed. The regional lymph node involvement is N1, not M1.)
Task 5: BR (The tumor is >40mm and extends beyond the pancreas, but does not involve the CA or SMA, making it T3. This qualifies it as at least borderline resectable, and since there is no mention of vascular involvement that would make it unresectable, it is classified as BR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case88_answer.txt <==
Here's my analysis of Case 88 based on the provided image findings and the Japanese Classification of Pancreatic Carcinoma, eighth edition:

Task 1: Local Invasion Factors: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T Classification: T3. The tumor extends beyond the pancreas but does not involve the celiac artery or superior mesenteric artery.  While there is contact with the common hepatic artery, the description indicates it does not involve the celiac or proper hepatic, so it's not T4.  The size (58mm) and extrapancreatic extension place it in T3.

Task 3: N Classification: N0. No lymph node metastases are present.

Task 4: M Classification: M0. No distant metastases are observed.

Task 5: Resectability Classification: UR.  Contact of more than 180° with the common hepatic artery, even without celiac or proper hepatic involvement, makes this locally advanced and thus unresectable (UR-LA).

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case89_answer.txt <==
Here are the answers to your tasks based on the image findings:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1a
Task 3: N0
Task 4: M0
Task 5: R

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case8_answer.txt <==
Here are the responses for Tasks 1-5 based on the image findings:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1b (Tumor limited to the pancreas, with a size greater than 5 mm and less than 10 mm in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case90_answer.txt <==
Here's my analysis of Case 90 based on the provided image findings and the REK:

Task 1: Local Invasion Factors: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T Classification: T2 (Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter)

Task 3: N Classification: N1a (Metastasis in one to three regional lymph nodes. Station 10 is a regional lymph node for pancreatic tail tumors.)

Task 4: M Classification: M0 (No distant metastasis)

Task 5: Resectability Classification: R (No local invasion factors are present, and the tumor is resectable by definition)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case91_answer.txt <==
Here are the answers based on the provided image findings for Case 91:

Task 1: Local Invasion Factors: S1, RP1, PV1, CH0, DU0, A0, PL0, OO0

Task 2: T Classification: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The size is >40mm, and there is extrapancreatic extension.)

Task 3: N Classification: N1a (Metastasis in one to three regional lymph nodes. Station 2 is outside of the regional lymph nodes for a tail cancer, therefore, these are distant metastasis and not included in the N staging.)

Task 4: M Classification: M1 (Distant metastasis - hepatic metastases are present.)

Task 5: Resectability Classification: UR (UR-M - distant metastasis is present)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case92_answer.txt <==
Here are the responses to Tasks 1 through 5 based on the provided image findings for Case 92:

Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO1

Task 2: T4 (Tumor involves the splenic artery, which is part of the arterial system)

Task 3: N0 (No lymph node metastases are present)

Task 4: M1 (Brain metastasis is present)

Task 5: UR (Due to the presence of distant metastasis (brain metastasis), the resectability classification is UR-M, which falls under UR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case93_answer.txt <==
Here's my analysis of Case 93 based on the provided image findings and the Japanese Classification of Pancreatic Carcinoma, eighth edition:

Task 1: Local Invasion Factors: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T Classification: T1c (Tumor limited to the pancreas, with a size of more than 10 mm but no more than 20 mm in the largest diameter)

Task 3: N Classification: N0 (No regional lymph node metastasis)

Task 4: M Classification: M0 (No distant metastasis)

Task 5: Resectability Classification: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case94_answer.txt <==
Here are my responses based on the provided image findings for Case 94:

Task 1: Local Invasion Factors

CH0, DU0, S1, RP1, PV1, A1, PL1, OO0

Task 2: T Classification

T4 (Tumor involves the CA or SMA.  While the description mentions splenic vessels, the JPS classification focuses on the celiac and superior mesenteric arteries for T4.  Since the tumor is >40mm and extends beyond the pancreas, but specifically involves the splenic vessels, and not the CA or SMA, it would be T3. However, since the splenic vessels are involved, this makes it T4.)

Task 3: N Classification

N1a (Metastasis in one to three regional lymph nodes. The text mentions one positive node at station 8p, which is a regional lymph node for pancreatic body tumors.)

Task 4: M Classification

M0 (No distant metastasis is mentioned.  Even though the splenic vessels are involved, this is considered local invasion, not distant metastasis, as per the JPS classification.)

Task 5: Resectability Classification

UR (The description indicates contact of more than 180° with both the splenic vein and splenic artery, suggesting invasion. This, along with the size of the tumor, makes it locally advanced, thus unresectable - UR-LA.  Therefore, the response is UR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case95_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: T1b (Tumor limited to the pancreas, with a size greater than 5 mm and less than 10 mm in the largest diameter)
Task 3: N0 (No regional lymph node metastasis)
Task 4: M0 (No distant metastasis)
Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case96_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: Local Invasion Factors: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T Classification: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The size is >40mm, and PV and SMV invasion is present, but not CA or SMA.)

Task 3: N Classification: N0 (No regional lymph node metastasis)

Task 4: M Classification: M0 (No distant metastasis)

Task 5: Resectability Classification: UR (The tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum, indicates BR-PV. However, since both PV and SMV are involved, and there is vascular stenosis suggesting invasion, it is UR-LA, making the final classification UR.)

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case97_answer.txt <==
Task 1: S1, RP1, PV1, A1, CH0, DU0, PL0, OO0

Task 2: T3

Task 3: N1a

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case98_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO1

Task 2: T4

Task 3: N1a

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case99_answer.txt <==
Here are the answers to your tasks based on the provided image findings:

Task 1: CH0, DU0, S1, RP1, PV1, A0, PL1, OO0

Task 2: T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA.  The size is >40mm, and there is extrapancreatic extension, but not CA or SMA involvement.)

Task 3: N1a (Metastasis in one to three regional lymph nodes.  There are three at 14t and one at 18, but 18 is regional for the tail, so we consider the 14t nodes. Since there are three at 14t, it is N1a.)

Task 4: M1 (Distant metastasis is present in the form of multiple liver metastases.)

Task 5: UR (Due to the presence of distant metastasis (liver metastases), the case is classified as unresectable (UR-M). Although there is also PV involvement, the distant mets supersede that.

==> anc/Supplementary_file_2/Gemini_with_REK/Answers_by_LLM/Case9_answer.txt <==
Here are the responses to your tasks based on the provided image findings:

Task 1: CH0, DU1, S0, RP1, PV0, A0, PL0, OO1 (Inferior vena cava)

Task 2: T3.  The tumor is larger than 20mm and extends beyond the pancreas but does not involve the CA or SMA.

Task 3: N1a.  Metastasis is present in two regional lymph nodes (station 2). Although station 2 is not in the regional lymph node list (6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 for head), N1a is defined as metastasis in one to three regional lymph nodes. Since the image findings specify that the lymph nodes are at station 2, which is not a regional lymph node, it should be classified as M1, which is not considered in this task.

Task 4: M1. Metastasis is present in lymph nodes at station 2, which are outside the regional lymph nodes.

Task 5: UR. The tumor involves the inferior vena cava, which is considered distant metastasis (M1). Therefore, the resectability classification is UR-M.

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case100_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N0

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case10_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1a

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case11_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1b (Tumor ≤ 2 cm)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case12_answer.txt <==
Task 1: CH1, DU0, S1, RP1, PV1, A1, PL1, OO0

Task 2: T4

Task 3: N0

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case13_answer.txt <==
Task 1: CH0, DU1, S1, RP1, PV1, A0, PL0, OO0

Task 2: T4

Task 3: N1b

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case14_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1b (Tumors ≤ 2 cm)

Task 3: N1b (Metastasis to two or more regional lymph node stations)

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case15_answer.txt <==
Here's the breakdown of the case based on the provided information:

Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

CH (Common Hepatic Artery): Not involved (0)
DU (Duodenum): No invasion beyond the inferior border (0)
S (Serosa): Serosal invasion present (1)
RP (Retropancreatic Tissue): Retropancreatic tissue invasion present (1)
PV (Portal Vein): Contact of more than 180° with the superior mesenteric vein (suggestive of portal vein invasion, as the SMV joins to form the PV) (1)
A (Celiac Artery): Not involved (0)
PL (Peritoneal Dissemination): Not mentioned (0)
OO (Other Organs): Not mentioned (0)
Task 2: T3

The tumor is larger than 4 cm (51mm) and there is vascular invasion (PV1), which automatically classifies it as T3.

Task 3: N1b

Metastasis to regional lymph nodes at stations 8p (3 nodes) and 18 (1 node) is present.  Since multiple regional lymph node stations are involved, this is N1b.

Task 4: M0

No distant metastases are mentioned.

Task 5: BR

The presence of suspected portal vein invasion (PV1) makes the tumor Borderline Resectable (BR).

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case16_answer.txt <==
Task 1: CH0, DU0, S1, RP0, PV0, A1, PL0, OO0

Task 2: T3

Task 3: N0

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case17_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T2 (Tumor size > 2 cm)

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case18_answer.txt <==
Here's the breakdown based on the provided image findings:

Task 1: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0

S1: Serosal invasion is present.
RP1: Retropancreatic tissue invasion is present.
The other factors (CH, DU, PV, A, PL, OO) are absent (0).
Task 2: T3

Based on the 8th edition, serosal and retropancreatic tissue invasion, regardless of size, classifies the tumor as T3.
Task 3: N0

No lymph node metastasis is mentioned.
Task 4: M0

No distant metastasis is mentioned.
Task 5: R

Since there is no mention of vascular involvement (PV or A) or distant metastasis (M1) or unresectable local extension (LA), the cancer is considered Resectable (R).

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case19_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T2 (Tumor size 2 cm or less)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case1_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T2 (Tumors ≤ 2 cm)

Task 3: N1b (Metastasis to two or more regional lymph nodes)

Task 4: M0 (No distant metastasis)

Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case20_answer.txt <==
Task 1: CH0, DU0, S1, RP0, PV1, A1, PL0, OO0

Task 2: T3

Task 3: N0

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case21_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1b

Task 3: N1b

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case22_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case23_answer.txt <==
Task 1: S1, RP1, PV1, A0, PL0, OO0, CH0, DU0

Task 2: T3

Task 3: N1b

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case24_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T2

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case25_answer.txt <==
Task 1: CH1, DU0, S1, RP1, PV1, A1, PL1, OO0

Task 2: T4

Task 3: N1b

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case26_answer.txt <==
Task 1: DU1, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case27_answer.txt <==
Task 1: S1, RP1, PV1, A1, PL0, OO0, CH0, DU0

Task 2: T3

Task 3: N1b

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case28_answer.txt <==
Task 1: CH0, DU1, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case29_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N0

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case2_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: Tis

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case30_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N1b

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case31_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T3

Task 3: N1a

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case32_answer.txt <==
Task 1: CH0, DU1, S1, RP1, PV1, A0, PL0, OO0

Task 2: T4

Task 3: N1b

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case33_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case34_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1a (Tumors ≤ 2 cm)

Task 3: N0

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case35_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N1b

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case36_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO1

Task 2: T3

Task 3: N1b

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case37_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T3

Task 3: N0

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case38_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N0

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case39_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T0

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case3_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case40_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1a

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case41_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A0, PL0, OO1

Task 2: T3

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case42_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: Tis

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case43_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1b (Tumor ≤ 2 cm)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case44_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3 (Tumor invades the superior mesenteric vein)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M1 (Multiple liver and splenic metastases)

Task 5: UR (Due to distant metastases)

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case45_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0

Task 2: T3

Task 3: N0

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case46_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: Tis

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case47_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1a (T1a: ≤2 cm)

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case48_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N0

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case49_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T4

Task 3: N0

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case4_answer.txt <==
Task 1: CH1, DU0, S0, RP0, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case50_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case51_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N0

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case52_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: Tis

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case53_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N0

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case54_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1a

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case55_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case56_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T4

Task 3: N1b

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case57_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1a (Tumor ≤ 2 cm)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M1 (Distant metastasis present, in this case, lung metastasis)

Task 5: UR (Unresectable due to distant metastasis)

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case58_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N1a

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case59_answer.txt <==
Here's the breakdown of the pancreatic cancer case based on the provided image findings:

Task 1: Local Invasion Factors

CH0, DU0, S1, RP1, PV0, A0, PL0, OO1

S1: Splenic artery stenosis is present, indicating invasion.
RP1: Retropancreatic tissue invasion is noted.
OO1: Invasion into the colon is observed.
Task 2: T Classification

T4

The presence of splenic artery invasion, retropancreatic tissue invasion, and colon invasion indicates T4 disease.

Task 3: N Classification

N1b

Metastasis to two nodes each at stations 10 and 11d indicates N1b (more than 3 positive lymph nodes).

Task 4: M Classification

M0

No distant metastases are mentioned.

Task 5: Resectability Classification

UR

The presence of splenic artery invasion (S1) makes the case unresectable (UR). Although colon invasion is also present, splenic artery involvement is sufficient for UR classification.

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case5_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N1a

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case60_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N1a

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case61_answer.txt <==
Task 1: CH0, DU1, S1, RP0, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N1b

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case62_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1a

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case63_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1a

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case64_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T4

Task 3: N1b

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case65_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: Tis

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case66_answer.txt <==
Task 1: CH1, DU1, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N0

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case67_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N1b

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case68_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N1b

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case69_answer.txt <==
Task 1: CH1, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case6_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N1a

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case70_answer.txt <==
Task 1: CH1, DU1, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N1a

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case71_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL1, OO0

Task 2: T4

Task 3: N1b

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case72_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T3

Task 3: N0

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case73_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T3

Task 3: N0

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case74_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1a (T1a: ≤2 cm)

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case75_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: Tis

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case76_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N0

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case77_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T4

Task 3: N1b

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case78_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1a (T1a: ≤2 cm)

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case79_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case7_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case80_answer.txt <==
Task 1: CH1, DU1, S1, RP1, PV0, A1, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case81_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T3

Task 3: N1a

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case82_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N1a

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case83_answer.txt <==
Task 1: CH0, DU1, S1, RP1, PV1, A1, PL0, OO0

Task 2: T3

Task 3: N1a

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case84_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1b (Tumor ≤ 2 cm)

Task 3: N1a (Metastasis to one to three regional lymph nodes)

Task 4: M0 (No distant metastasis)

Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case85_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1b (Tumor ≤ 2 cm)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case86_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N1a

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case87_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case88_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T3

Task 3: N0

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case89_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: Tis

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case8_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: Tis

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case90_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T2 (Tumor > 2 cm)

Task 3: N1a (Metastasis to one regional lymph node)

Task 4: M0 (No distant metastasis)

Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case91_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N1a

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case92_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T3

Task 3: N0

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case93_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: T1b (Tumor size > 10 mm and ≤ 20 mm)

Task 3: N0 (No regional lymph node metastasis)

Task 4: M0 (No distant metastasis)

Task 5: R (Resectable)

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case94_answer.txt <==
Task 1: S1, RP1, PV1, A1, PL0, OO0, CH0, DU0

Task 2: T3

Task 3: N1a

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case95_answer.txt <==
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0

Task 2: Tis

Task 3: N0

Task 4: M0

Task 5: R

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case96_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N0

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case97_answer.txt <==
Task 1: CH0, DU1, S1, RP1, PV1, A1, PL0, OO0

Task 2: T4

Task 3: N1a

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case98_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0

Task 2: T4

Task 3: N1b

Task 4: M0

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case99_answer.txt <==
Task 1: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N1b

Task 4: M1

Task 5: UR

==> anc/Supplementary_file_2/Gemini_without_REK/Answers_by_LLM/Case9_answer.txt <==
Task 1: CH0, DU1, S1, RP1, PV1, A0, PL0, OO0

Task 2: T3

Task 3: N1a

Task 4: M0

Task 5: BR

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case100_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
Given the findings:
▪
Serosal invasion and retropancreatic tissue invasion are noted [image findings].
▪
There is contact of more than 180° with both the superior mesenteric vein and the splenic vein, suggesting invasion [image findings].
▪
No other local invasion factors are identified [image findings].
◦
The local invasion factors are: S1, RP1, PV1 [1].
◦
Therefore, the diagnosis is: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0.
•
Task 2: Determine the T classification of pancreatic cancer
◦
An infiltrative pancreatic cancer measuring 59 mm is observed in the body of the pancreas [image findings].
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
◦
T4: Tumor involves the CA or SMA [1].
◦
Since the tumor is greater than 20 mm, extends beyond the pancreas, and does not involve the CA or SMA, the T classification is T3 [1][2].
•
Task 3: Determine the N classification of pancreatic cancer
◦
There are no findings suggestive of lymph node metastasis [image findings].
◦
N0: No regional lymph node metastasis [3].
◦
Therefore, the N classification is N0.
•
Task 4: Determine the M classification of pancreatic cancer
◦
No other metastases are observed [image findings].
◦
M0: No distant metastasis [3].
◦
Therefore, the M classification is M0.
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum indicates BR-PV [4].
◦
No invasion beyond the inferior border of the duodenum is observed [image findings].
◦
Since there is contact of more than 180° with the superior mesenteric vein, the resectability classification is BR [4].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case10_answer.txt <==
Okay, I will complete Tasks 1 through 5 based on the image findings you provided, drawing on information from the sources.
Task 1: Diagnose local invasion factors
Based on the image findings, "no local invasion factors are noted" [Task 1 Input]. Therefore:
•
CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [Task 1 Input, 9, 10, 11]
Task 2: Determine the T classification
•
The tumor is 5mm and located in the head of the pancreas [Task 1 Input].
•
Because there is no local invasion noted [Task 1 Input], the T classification is based on size alone, and since the tumor size is 5mm or less, the T category is T1a [1].
Task 3: Determine the N classification
•
The image findings indicate "no findings suggestive of lymph node metastasis" [Task 1 Input].
•
Therefore, the N classification is N0 [2].
Task 4: Determine the M classification
•
The image findings indicate "no other metastases are observed" [Task 1 Input].
•
Therefore, the M classification is M0 [3].
Task 5: Determine the resectability classification
•
Given the T1a, N0, and M0 classification [Task 2, 3, 4], and the description of "no local invasion factors" [Task 1 Input], the tumor is considered resectable (R) [3]. The sources provide the following definitions for resectability:
◦
Resectable (R): No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion [3]. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion [3].
◦
Borderline Resectable (BR):
▪
BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA [3]. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [3].
▪
BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity [4]. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA [4].
◦
Unresectable (UR):
▪
UR-LA (locally advanced): Tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum [4]. Tumor contact or invasion of the SMA and/or CA of 180° or more [4]. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA [4]. Tumor contact or invasion of the aorta [4].
▪
UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis [5].
•
Therefore, based on the available information, the resectability classification is R [3].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case11_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, "No local invasion factors are noted" [your query], which means all local invasion factors are absent. Therefore:
•
CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [your query, 9, 10, 11]
Task 2: Determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
•
The image findings describe a nodular pancreatic cancer measuring 11 mm located in the head of the pancreas [your query]. According to the source, a tumor limited to the pancreas and that is greater than 10 mm but no more than 20 mm is classified as T1c [1].
•
Since there are no local invasion factors [your query, 9, 10, 11] and the tumor size is 11mm, the T classification is T1c [1].
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b) based on the defined criteria for regional lymph nodes.
•
The image findings state, "No lymph node metastases are present" [your query].
•
According to the source, N0 indicates no regional lymph node metastasis [2]. Therefore the N classification is N0 [2].
Task 4: Determine the M classification of pancreatic cancer (M0, M1)
•
The image findings indicate, "No other metastases are observed" [your query].
•
The source states that M0 indicates no distant metastasis [2]. Therefore, the M classification is M0 [2].
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR).
•
The source defines Resectable (R) as having no tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion, and clear fat planes around the SMA, CA, and common hepatic artery (CHA) with no contact or invasion [3].
•
Since the image findings indicate no local invasion factors and no lymph node or other metastases [your query], and the tumor is limited to the pancreas, the tumor is considered Resectable (R) [3].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case12_answer.txt <==
Okay, based on the provided image findings and the information in the sources, here's an analysis of the pancreatic cancer case, addressing Tasks 1 through 5:
Task 1: Local Invasion Factors
•
Bile duct invasion (CH): The tumor interrupts the common bile duct, indicating invasion [1]. Thus, CH1.
•
Duodenal invasion (DU): There is no mention of duodenal invasion beyond the inferior border, so DU0 [1].
•
Serosal invasion (S): Serosal invasion is noted [1]. Thus, S1.
•
Retropancreatic tissue invasion (RP): Retropancreatic tissue invasion is also noted [1]. Thus, RP1.
•
Portal venous system invasion (PV): There is more than 180° contact with the portal vein, suggesting possible invasion [1]. Thus, PV1.
•
Arterial system invasion (A): There is more than 180° contact with the superior mesenteric artery, celiac artery, and common hepatic artery, indicating possible invasion [2]. Thus, A1.
•
Extrapancreatic nerve plexus invasion (PL): Prominent soft tissue shadows around the vessels raise suspicion of extrapancreatic nerve plexus invasion [2][3]. Thus, PL1.
•
Invasion of other organs (OO): No other local invasion factors were identified [3]. Thus, OO0.
Therefore, the local invasion factors are: CH1, DU0, S1, RP1, PV1, A1, PL1, OO0.
Task 2: T Classification
•
The tumor is 44 mm in size, which by itself would classify it as T3 (tumor size >40 mm but not >60mm) [4].
•
However, the JPS classification combines tumor size and extrapancreatic extension [5]. Since the tumor extends beyond the pancreas but does not involve the CA or SMA, and because the tumor is greater than 20 mm, it would be classified as T3 [1][6]. T4 classification requires involvement of the CA or SMA [1].
•
Since the case notes that there is contact of more than 180° with the SMA and celiac artery, then the classification is T4.
Task 3: N Classification
•
The case states that no lymph node metastases are present [7]. Therefore, the N classification is N0.
Task 4: M Classification
•
The case states that there are no evident metastases [8]. Peritoneal cytology was not specifically mentioned as positive. Therefore, the M classification is M0.
Task 5: Resectability Classification
•
The tumor has contact or invasion of the SMV/PV of 180° or more, and contact or invasion of the SMA, CA, and CHA of more than 180° [9][10]. According to the source, these criteria indicate that the cancer is locally advanced and therefore UR-LA [10][11].
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case13_answer.txt <==
Okay, based on the provided image findings and the information in the sources, here's an analysis of the pancreatic cancer case, addressing Tasks 1 through 5:
Task 1: Local Invasion Factors
•
Based on the image findings, the local invasion factors are:
◦
Duodenal invasion (DU): present [1]
◦
Serosal invasion (S): present [1]
◦
Retropancreatic tissue invasion (RP): present [1]
◦
Portal venous system invasion (PV): present [1]
◦
Arterial system invasion (A): absent [2]
◦
Extrapancreatic nerve plexus invasion (PL): absent [2]
◦
Invasion of other organs (OO): present [3]
◦
Bile duct invasion (CH): absent [1]
•
Therefore, the response for Task 1 is: CH0, DU1, S1, RP1, PV1, A0, PL0, OO1 [1][2][3].
Task 2: T Classification
•
The tumor is 59 mm in size, and it extends beyond the pancreas [1][4]. The sources define T categories for primary pancreatic cancer based on a combination of tumor size and extrapancreatic extension [5].
•
The tumor invades the duodenum, serosa, retropancreatic tissue, and portal venous system [1].
•
According to the source, T3 is defined as a tumor that extends beyond the pancreas but does not involve the celiac artery (CA) or superior mesenteric artery (SMA), and T4 is defined as a tumor that involves the CA or SMA [1][4]. Since there is no mention of CA or SMA involvement, the T classification would be T3 based on the provided information [1].
•
Therefore, the T classification is T3 [1][4].
Task 3: N Classification
•
The source defines regional lymph nodes differently based on the location of the tumor [6][7]. In the case of a pancreatic head tumor, the regional lymph nodes include stations 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, and 17 [7].
•
The image findings indicate lymph node metastases in one node at station 11p, three nodes at station 14t, two nodes at station 16a, and three nodes at station 16b [8][9][10].
•
Station 14t is a regional lymph node for a pancreatic head tumor, while stations 11p, 16a and 16b are not [6][7]. The source says that metastasis in lymph nodes outside the regional lymph nodes is defined as M1 [6].
•
Therefore, only the three metastatic nodes at station 14t are considered in the N classification [7].
•
N1 is defined as regional lymph node metastasis [11]. N1a is defined as metastasis in one to three regional lymph nodes, and N1b is defined as metastasis in four or more regional lymph nodes [11]. Since there are three metastatic nodes at station 14t, the N classification is N1a.
•
Therefore, the N classification is N1a [11].
Task 4: M Classification
•
The source states that lymph node metastasis outside of the regional lymph nodes should be recorded as M1 [12].
•
The image findings indicate metastases in lymph node stations 11p, 16a, and 16b, which are not considered regional lymph nodes for a pancreatic head tumor [7][8][9][10].
•
The source also states that positive peritoneal cytology is considered distant metastasis (M1) [13]. There is no mention of peritoneal cytology in the image findings; therefore, it is not considered in this determination.
•
Therefore, since there are metastases outside of the regional lymph nodes, the M classification is M1 [12].
Task 5: Resectability Classification
•
The image findings indicate that there is contact of more than 180° with the portal vein and superior mesenteric vein, accompanied by vascular stenosis, raising suspicion of invasion [14][15].
•
According to the source, tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum, is classified as borderline resectable (BR-PV) [14].
•
Additionally, the presence of distant metastasis (M1) indicates that the tumor is also unresectable (UR-M) [16]. The source indicates that if both BR and UR apply, the classification should be UR [15][16].
•
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case14_answer.txt <==
Okay, I will analyze the provided image findings and complete the tasks as requested, drawing on information from the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, no local invasion factors are identified [Task description, Image findings]. Therefore, the local invasion factors are: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
Task 2: Determine the T classification of pancreatic cancer
The tumor is described as an infiltrative pancreatic cancer measuring 11 mm located in the body of the pancreas [Image findings]. According to the sources, T1 tumors are limited to the pancreas and are 20mm or less in the largest diameter [4]. T1 is further divided based on size [4]:
•
T1a: Tumor size of 5 mm or less
•
T1b: Tumor size greater than 5 mm and less than 10 mm
•
T1c: Tumor size greater than 10 mm but no more than 20 mm
Given that the tumor size is 11 mm, the T classification is T1c [4].
Task 3: Determine the N classification of pancreatic cancer
The image findings indicate lymph node metastases in two nodes each at stations 8a and 8p [Image findings]. According to Table 2, lymph nodes 8a and 8p are regional lymph nodes for the body of the pancreas [5]. Therefore, there is regional lymph node metastasis [5]. The N classification is defined as follows:
•
N0: No regional lymph node metastasis [6]
•
N1: Regional lymph node metastasis [6]
◦
N1a: Metastasis in one to three regional lymph nodes [6]
◦
N1b: Metastasis in four or more regional lymph nodes [6] Since there are a total of four metastatic lymph nodes (two at station 8a and two at station 8p), the N classification is N1b [6].
Task 4: Determine the M classification of pancreatic cancer
The image findings state that no other metastases are observed, meaning there are no distant metastases [Image findings]. M classification is defined as:
•
M0: No distant metastasis [6]
•
M1: Distant metastasis [6] Therefore, the M classification is M0 [6].
Task 5: Determine the resectability classification of pancreatic cancer
Based on the TNM staging, a patient with T1c, N1b and M0, the resectability is not determined by the TNM staging. Resectability is classified into three categories: R (resectable), BR (borderline resectable), and UR (unresectable) [7][8][9].
•
R: No tumor contact with the SMV or PV, less than 180 contacts, or invasion without occlusion. Clear fat planes around the SMA, CA, and CHA show no contact or invasion [7].
•
BR-PV: Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [7]. No findings of contact or invasion of the SMA, CA, or CHA [8].
•
BR-A: Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA [8].
•
UR-LA: Tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta [8].
•
UR-M: Distant metastasis, including nonregional lymph node metastasis [9].
The image findings do not mention any of the criteria for borderline or unresectable classifications. Since the provided information indicates that no local invasion factors are identified [Task 1], and no distant metastases are observed [Task 4], the cancer is considered resectable (R), according to the definition of resectable tumors.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case15_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, the following local invasion factors are present:
•
Serosal invasion is noted [Image findings]. This means S1.
•
Retropancreatic tissue invasion is present [Image findings]. This means RP1.
•
There is contact of more than 180° with the superior mesenteric vein, suggesting potential invasion [Image findings]. This would be classified as PV1 [1].
•
No other local invasion factors were identified [Image findings].
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0.
Task 2: Determine the T classification of pancreatic cancer
The T category is determined by both tumor size and extrapancreatic extension [2].
•
The tumor size is 51 mm, which means it is greater than 40mm but not more than 60mm [3].
•
The tumor extends beyond the pancreas but does not involve the CA or SMA. [1].
Based on this information, the T classification is T3 [1].
Task 3: Determine the N classification of pancreatic cancer
The N classification is based on regional lymph node metastasis [4].
•
Lymph node metastases are observed in three nodes at station 8p and one node at station 18 [Image findings].
•
For the tail of the pancreas, lymph nodes 8a, 9, 10, 11p, 11d, and 18 are considered regional lymph nodes [5].
•
Since there are metastases in 8p and 18, these are considered regional lymph node metastases [5].
•
There are a total of four regional lymph node metastases [Image findings].
Therefore, the N classification is N1b, which means metastasis in four or more regional lymph nodes [4].
Task 4: Determine the M classification of pancreatic cancer
The M classification is based on distant metastasis [4].
•
No other evident metastases are observed [Image findings].
•
Metastasis to non-regional lymph nodes is classified under the M classification [6][7]. Since there are no mentions of metastasis to non-regional lymph nodes in the image findings, it is not classified under M1.
•
Positive peritoneal cytology is considered distant metastasis [8]. There are no mentions of positive peritoneal cytology in the image findings.
Therefore, the M classification is M0 [4].
Task 5: Determine the resectability classification of pancreatic cancer
Resectability is classified as Resectable (R), Borderline Resectable (BR), or Unresectable (UR) [9].
•
There is contact of more than 180° with the superior mesenteric vein [Image findings].
•
There is no invasion beyond the inferior border of the duodenum [Image findings].
•
There are no findings of contact or invasion of the SMA, CA, or CHA [Image findings].
•
Based on these findings, it falls into the category of BR-PV, which indicates tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [9].
Therefore, the resectability classification is BR [9].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case16_answer.txt <==
Okay, I will analyze the provided image findings and complete the requested tasks based on the information in the sources.
Task 1: Diagnose local invasion factors
Based on the image findings, the following local invasion factors are present or absent:
•
CH (Bile duct invasion): CH0, absent [1]. The findings state that no other local invasion factors besides serosal and potential arterial invasion are identified.
•
DU (Duodenal invasion): DU0, absent [1]. The findings state that no other local invasion factors besides serosal and potential arterial invasion are identified.
•
S (Serosal invasion): S1, present [1]. The findings explicitly mention serosal invasion is noted.
•
RP (Retropancreatic tissue invasion): RP0, absent [1]. The findings state that no other local invasion factors besides serosal and potential arterial invasion are identified.
•
PV (Portal venous system invasion): PV0, absent [1]. The findings state that no other local invasion factors besides serosal and potential arterial invasion are identified.
•
A (Arterial system invasion): A1, present [1]. The findings indicate a suspicion of splenic artery invasion due to stenosis, which is part of the arterial system [2].
•
PL (Extrapancreatic nerve plexus invasion): PL0, absent [1]. The findings state that no other local invasion factors besides serosal and potential arterial invasion are identified.
•
OO (Invasion of other organs): OO1, present [3]. The findings indicate enlargement of the right adrenal gland, raising suspicion of adrenal metastasis, which counts as an invasion of another organ [3].
Therefore, the diagnosis of local invasion factors is CH0, DU0, S1, RP0, PV0, A1, PL0, OO1.
Task 2: Determine the T classification
The tumor is described as an infiltrative pancreatic cancer measuring 60mm [4]. The JPS classification system for T category combines tumor size and extrapancreatic extension [5].
•
A tumor greater than 40mm but not greater than 60mm is categorized as TS3 [4]. However, the T category is not solely dependent on size in the JPS system [5].
•
Given that the tumor extends beyond the pancreas with serosal and possible arterial involvement, but does not involve the celiac artery (CA) or superior mesenteric artery (SMA) directly, it fits the criteria for T3 [1][6]. The source states that T4 involves the CA or SMA, so with only a suspicion of splenic artery involvement, and no other CA or SMA involvement, it is not classified as T4 [1].
Therefore, the T classification is T3.
Task 3: Determine the N classification
The image findings state that no lymph node metastases are present.
•
According to the source, N0 indicates no regional lymph node metastasis, N1 indicates regional lymph node metastasis, with further subcategories of N1a for 1-3 metastatic nodes and N1b for 4 or more metastatic nodes [7].
Therefore, the N classification is N0.
Task 4: Determine the M classification
The image findings indicate the possibility of adrenal metastasis, which is considered a distant metastasis [8]. The findings state that enlargement of the right adrenal gland is noted, raising suspicion of adrenal metastasis.
•
The source states that any metastasis to non-regional lymph nodes or other organs should be classified as M1 [8].
•
Peritoneal cytology positive for carcinoma cells is also classified as M1 [9].
•
Given the adrenal gland is not a regional lymph node, and possible metastasis has been noted, the M classification is therefore M1 [8].
Therefore, the M classification is M1.
Task 5: Determine the resectability classification
Based on the M classification of M1, the resectability classification can be determined.
•
The source states that UR-M is a tumor with distant metastasis, including nonregional lymph node metastasis [10].
•
Since the M classification is M1, this qualifies as distant metastasis.
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case17_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, "No local invasion factors are identified" [image findings]. According to the source, the local invasion factors are:
•
Bile duct invasion (CH) [1]
•
Duodenal invasion (DU) [1]
•
Serial invasion (S) [1]
•
Retropancreatic tissue invasion (RP) [1]
•
Portal venous system invasion (PV) [1]
•
Arterial system invasion (A) [2]
•
Extrapancreatic nerve plexus invasion (PL) [2]
•
Invasion of other organs (OO) [3]
Therefore, the diagnosis for local invasion factors is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0.
Task 2: Determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
The image findings state that the pancreatic cancer is nodular and measures 22 mm [image findings]. The tumor is located in the body of the pancreas [image findings]. The T categories in the JPS classification are defined as follows [1][4][5]:
•
T1: Tumor limited to the pancreas, with a size of 20 mm or less [5]
◦
T1a: Tumor size of 5 mm or less [5]
◦
T1b: Tumor size greater than 5 mm and less than 10 mm [5]
◦
T1c: Tumor size greater than 10 mm but no more than 20 mm [5]
•
T2: Tumor limited to the pancreas, with a size of more than 20 mm [5]
•
T3: Tumor extends beyond the pancreas but does not involve the celiac artery (CA) or superior mesenteric artery (SMA) [1]
•
T4: Tumor involves the CA or SMA [1] Based on the size of the tumor (22mm) and that it is limited to the pancreas, the T classification is T2.
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b)
The image findings state, "No lymph node metastases are present" [image findings]. The N categories are defined as follows:
•
N0: No regional lymph node metastasis [6]
•
N1: Regional lymph node metastasis [6]
◦
N1a: Metastasis in one to three regional lymph nodes [6]
◦
N1b: Metastasis in four or more regional lymph nodes [6] Based on the image findings, the N classification is N0.
Task 4: Determine the M classification of pancreatic cancer (M0, M1)
The image findings state, "No other metastases are observed" [image findings]. The M categories are defined as follows:
•
M0: No distant metastasis [6]
•
M1: Distant metastasis [6] Since no distant metastases are observed, the M classification is M0.
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR)
The resectability classifications are defined as follows [7][8][9]:
•
Resectable (R): No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion [7].
•
Borderline Resectable (BR): Subclassified according to SMV/PV invasion alone or arterial invasion [7].
◦
BR-PV: Tumor contact or invasion of the SMV/PV of 180° degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [7].
◦
BR-A: Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA [8].
•
Unresectable (UR): Subclassified according to the status of distant metastasis [8].
◦
UR-LA: Tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta [8].
◦
UR-M: Distant metastasis, including nonregional lymph node metastasis [9]. Since there are no local invasion factors and no distant metastases are observed, the cancer is considered Resectable (R).

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case18_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, the local invasion factors are:
•
CH0: Bile duct invasion is absent [1].
•
DU0: Duodenal invasion is absent [1].
•
S1: Serosal invasion is present [1].
•
RP1: Retropancreatic tissue invasion is present [1].
•
PV0: Portal venous system invasion is absent [1].
•
A0: Arterial system invasion is absent [2].
•
PL0: Extrapancreatic nerve plexus invasion is absent [2].
•
OO0: Invasion of other organs is absent [3].
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0.
Task 2: Determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
The tumor is described as an infiltrative pancreatic cancer measuring 48 mm in the tail of the pancreas [4]. The sources note that the T category in the JPS eighth edition is determined by both "tumor size" and "extrapancreatic extension" [5].
•
A tumor size greater than 40 mm but not more than 60 mm is classified as TS3 [6].
•
The tumor extends beyond the pancreas, but does not involve the CA or SMA [1].
•
Given the tumor size (>40mm) and the presence of serosal and retropancreatic tissue invasion, the tumor is classified as T3 [1].
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b)
The image findings state that no lymph node metastases are present.
•
Therefore, the N classification is N0 [7].
Task 4: Determine the M classification of pancreatic cancer (M0, M1)
The image findings state that no other metastases are observed.
•
Therefore, the M classification is M0 [7].
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR)
Given the M0 classification, the tumor is not classified as UR-M [8]. The resectability criteria are based on the tumor's relationship to the SMV, PV, SMA, CA and CHA [9][10]. Based on the information provided, there is no mention of SMV/PV, SMA, CA, or CHA involvement. The tumor is described as being in the tail of the pancreas, and the classification of T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA) [1] further supports this conclusion.
•
Based on these findings, the tumor is considered R (Resectable) because there is no tumor contact or invasion of the SMV/PV, SMA, CA or CHA [9ß].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case19_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, "No local invasion factors are identified" [image findings]. According to the source, the local invasion factors are:
•
Bile duct invasion (CH) [1]
•
Duodenal invasion (DU) [1]
•
Serosal invasion (S) [1]
•
Retropancreatic tissue invasion (RP) [1]
•
Portal venous system invasion (PV) [1]
•
Arterial system invasion (A) [2]
•
Extrapancreatic nerve plexus invasion (PL) [2]
•
Invasion of other organs (OO) [3]
Since no local invasion factors are identified, the response is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [image findings, 9, 10, 11].
Task 2: Determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
The image findings describe a "nodular pancreatic cancer measuring 22 mm" [image findings]. The source indicates that T categories are based on tumor size and extrapancreatic extension [4]. Since no local invasion factors are identified, this means that the tumor is limited to the pancreas. According to the source,
•
T1 is defined as a tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter [5].
•
T2 is defined as a tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter [5].
•
T1 is further subcategorized into T1a (≤5 mm), T1b (>5 and <10 mm), and T1c (>10 and ≤20 mm) [5].
•
T3 is defined as a tumor that extends beyond the pancreas but does not involve the celiac artery (CA) or superior mesenteric artery (SMA) [1]
•
T4 is defined as a tumor that involves the CA or SMA [1]
Since the tumor is 22 mm and there are no local invasion factors [image findings], the tumor is classified as T2 [5].
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b)
The image findings state, "There are no findings suggestive of lymph node metastasis" [image findings]. The source indicates that:
•
N0 means no regional lymph node metastasis [6].
•
N1 means regional lymph node metastasis [6].
•
N1 is further classified into N1a (1-3 regional lymph node metastases) and N1b (4 or more regional lymph node metastases) [6].
Therefore, based on the lack of lymph node metastasis, the N classification is N0 [21, image findings].
Task 4: Determine the M classification of pancreatic cancer (M0, M1)
The image findings indicate, "No other metastases are observed" [image findings]. The source indicates:
•
M0 means no distant metastasis [6].
•
M1 means distant metastasis [6].
•
Lymph node metastasis outside the regional nodes should be recorded as M1 [7].
Since there are no distant metastases, including non-regional lymph node metastases [image findings], the M classification is M0 [6].
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR).
Based on the above findings, the tumor is classified as T2 N0 M0. The resectability classification is determined by the tumor's relationship to the SMV, PV, SMA, CA, and CHA [8][9][10]. Based on the image findings and other derived findings, there is no information to suggest the tumor involves any of these. According to the source, resectability is defined as:
•
Resectable (R): No tumor contact with the SMV or PV, less than 180° contact, or invasion without occlusion, and clear fat planes around the SMA, CA, and CHA show no contact or invasion [8].
•
Borderline Resectable (BR): Subclassified according to SMV/PV invasion alone (BR-PV) or arterial invasion (BR-A). BR-PV indicates tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV not exceeding the inferior border of the duodenum. BR-A indicates tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity [8][9].
•
Unresectable (UR): Subclassified according to locally advanced (UR-LA) or distant metastasis (UR-M). UR-LA indicates tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Also includes tumor contact or invasion of the SMA and/or CA of 180° or more. UR-M indicates distant metastasis [9][10].
Given that there is no indication of local invasion, and no involvement with the SMV, PV, SMA, CA, or CHA, the resectability is classified as R [26, image findings].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case1_answer.txt <==
Okay, I will analyze the provided image findings and complete the requested tasks based on the information in the sources.
Task 1: Diagnose local invasion factors
Based on the image findings, "No local invasion factors are noted" [image findings]. Therefore, the local invasion factors are:
•
CH0: Bile duct invasion is absent [1].
•
DU0: Duodenal invasion is absent [1].
•
S0: Serosal invasion is absent [1].
•
RP0: Retropancreatic tissue invasion is absent [1].
•
PV0: Portal venous system invasion is absent [1].
•
A0: Arterial system invasion is absent [2].
•
PL0: Extrapancreatic nerve plexus invasion is absent [2].
•
OO0: Invasion of other organs is absent [3].
Thus, the response for Task 1 is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0.
Task 2: Determine the T classification
The tumor is described as a "nodular pancreatic cancer measuring 20 mm" [image findings]. Since no local invasion factors are present, the T category is determined by tumor size [4]. A tumor of 20 mm or less is categorized as T1 [5]. There are no further subcategories of T1 based on local invasion factors. Since the tumor is 20mm, it is classified as T1c.
Task 3: Determine the N classification
The image findings state that "Lymph node metastases are identified in two nodes at station 10 and two nodes at station 11d" [image findings]. According to Table 2, lymph nodes at stations 10 and 11d are considered regional lymph nodes for a tumor in the body of the pancreas [6]. The presence of metastasis in 4 regional lymph nodes is classified as N1b [7].
Task 4: Determine the M classification
The image findings state, "No other metastases are observed" [image findings]. According to the sources, metastasis to non-regional lymph nodes is considered distant metastasis [8][9]. However, no non-regional lymph node metastases are mentioned in the image findings. Therefore, there is no distant metastasis, so the M classification is M0 [7].
Task 5: Determine the resectability classification
Based on the previous classifications, we know the following:
•
The tumor is T1c, meaning it is limited to the pancreas and is 20mm or less in size.
•
There are metastases in 4 regional lymph nodes (N1b).
•
There are no distant metastases (M0). The resectability classification is based on tumor contact or invasion of the superior mesenteric vein (SMV), portal vein (PV), superior mesenteric artery (SMA), celiac artery (CA) or common hepatic artery (CHA). Since no local invasion factors were noted, the tumor is not in contact or invading any of the aforementioned arteries or veins [image findings, 26, 27]. The tumor is categorized as resectable [10]. Therefore, the resectability classification is R.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case20_answer.txt <==
Okay, I will analyze the provided image findings for Case 20 and complete Tasks 1 through 5 based on the information in the sources.
Task 1: Diagnosis of Local Invasion Factors
Based on the image findings, the following local invasion factors are present:
•
Serosal invasion (S1) is noted [1].
•
The splenic vein is obstructed by the tumor, which suggests portal venous system invasion (PV1) [1]. The portal venous system includes the splenic vein [2].
•
Stenosis of the splenic artery is noted, raising suspicion of arterial system invasion (A1) [1]. The arterial system includes the splenic artery [2].
•
The tumor is in contact with the stomach, with an indistinct boundary, indicating invasion of other organs (OO1) [1][3].
Given these findings, the diagnosis of local invasion factors is: CH0, DU0, S1, RP0, PV1, A1, PL0, OO1 [1].
Task 2: T Classification
The T classification in the JPS eighth edition is determined by a combination of "tumor size" and "extrapancreatic extension" [4].
•
The tumor size is 54 mm, which by itself would classify the tumor as T3, because it is >40mm but not >60mm [5].
•
However, because there is also splenic artery (A) involvement, the tumor is classified as T4, because T4 is defined as a tumor that involves the celiac artery (CA) or superior mesenteric artery (SMA) [1][4].
Task 3: N Classification
•
The image findings state, "No lymph node metastases are present."
•
Therefore, the N classification is N0, which indicates no regional lymph node metastasis [6].
Task 4: M Classification
•
The image findings state, "A hypodense mass is observed in the left lobe of the liver, raising suspicion of liver metastasis."
•
Based on this, the M classification is M1, indicating distant metastasis [6]. Liver metastasis is recorded as "HEP" under M1 [6][7].
Task 5: Resectability Classification
The resectability classification is determined by the degree of vascular invasion and the presence of distant metastasis [8][9][10].
•
The tumor involves the splenic artery, which is part of the arterial system.
•
Since there is suspicion of arterial invasion (A1), this would put it into the BR-A category, which is borderline resectable [9].
•
However, since there is also liver metastasis (M1), this also puts it into the UR-M category, which is unresectable [10].
•
When both BR and UR apply, the classification is UR, so the tumor is classified as UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case21_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, "No local invasion factors are identified" [image findings]. According to the source, the local invasion factors are:
•
Bile duct invasion (CH) [1]
•
Duodenal invasion (DU) [1]
•
Serosal invasion (S) [1]
•
Retropancreatic tissue invasion (RP) [1]
•
Portal venous system invasion (PV) [1]
•
Arterial system invasion (A) [2]
•
Extrapancreatic nerve plexus invasion (PL) [2]
•
Invasion of other organs (OO) [3] Since no local invasion factors are identified, the response is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [image findings, 9, 10, 11].
Task 2: Determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
The tumor is described as a "nodular pancreatic cancer measuring 16 mm" [image findings]. The source provides the following T categories based on tumor size and extrapancreatic extension [4]:
•
T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter [5]
◦
T1a: Tumor size of 5 mm or less [5]
◦
T1b: Tumor size greater than 5 mm and less than 10 mm [5]
◦
T1c: Tumor size greater than 10 mm but no more than 20 mm [5]
•
T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter [5]
•
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1]
•
T4: Tumor involves the CA or SMA [1]
Since the tumor is 16 mm and limited to the pancreas, it falls under T1c. Therefore, the T classification is T1c [8, image findings].
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b) based on the defined criteria for regional lymph nodes.
The image findings state that "Lymph node metastases are observed in two nodes at station 10 and two nodes at station 11d." The source defines regional lymph nodes differently based on tumor location [6][7]:
•
For a tumor in the tail of the pancreas, the regional lymph nodes are 8a, 9, 10, 11p, 11d, and 18 [7].
•
Lymph node 10 and 11d are regional lymph nodes for a tumor in the tail [7].
The source defines the N categories as:
•
N0: No regional lymph node metastasis [8]
•
N1: Regional lymph node metastasis [8]
◦
N1a: Metastasis in one to three regional lymph nodes [8]
◦
N1b: Metastasis in four or more regional lymph nodes [8]
Since there are a total of four metastatic nodes in the regional lymph node stations (two at station 10 and two at 11d) [image findings], the N classification is N1b [21, image findings].
Task 4: Determine the M classification of pancreatic cancer (M0, M1)
The image findings state, "No other metastases are observed," which means there are no distant metastases other than the regional lymph node metastasis [image findings]. The source states that:
•
M0: No distant metastasis [8]
•
M1: Distant metastasis [8]
•
Lymph node metastasis outside the regional nodes should be recorded as M1 [9] Since all metastases are within the regional lymph nodes, the M classification is M0 [20, 21, image findings].
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR).
The source provides the following resectability classifications [10][11][12]:
•
Resectable (R): No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion [10].
•
Borderline Resectable (BR): Subclassified according to SMV/PV invasion alone or arterial invasion [10].
◦
BR-PV (SMV/PV invasion alone): Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [10].
◦
BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA [11].
•
Unresectable (UR): Subclassified according to the status of distant metastasis.
◦
UR-LA (locally advanced): Tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180° or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta [11].
◦
UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis [12].
Based on the image findings, no local invasion factors were identified, and the M classification is M0, indicating no distant metastasis [image findings]. Since the image findings do not provide information regarding vascular involvement, the default is to assume no vascular involvement as no local invasion factors are identified [image findings]. Therefore, the tumor is considered Resectable (R) since it does not meet the criteria for BR or UR [26, 27, 28, image findings].
In summary:
•
Task 1: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
•
Task 2: T1c
•
Task 3: N1b
•
Task 4: M0
•
Task 5: R

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case22_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
Task 1: Diagnose the local invasion factors of pancreatic cancer [1]
Based on the image findings, we can determine the following local invasion factors:
CH0: Bile duct invasion absent [2]
DU0: Duodenal invasion absent [2]
S1: Serosal invasion present [2]
RP1: Retropancreatic tissue invasion present [2]
PV1: Portal venous system invasion present, specifically splenic vein invasion [2, 3]
A1: Arterial system invasion present, specifically celiac artery and splenic artery [2, 3]
PLX: Extrapancreatic nerve plexus invasion cannot be assessed [2]
OO1: Invasion of other organs present, specifically colon [2, 4]
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV1, A1, PLX, OO1
Task 2: Determine the T classification of pancreatic cancer [1]
The image findings indicate an infiltrative pancreatic cancer measuring 56 mm in the body of the pancreas [5, 6]. The definition of T categories for primary pancreatic cancer in the JPS eighth edition evaluates the category by combining "tumor size" and "extrapancreatic extension" [7].
T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter [8]
T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter [8]
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [2]
T4: Tumor involves the CA or SMA [2]
Given the tumor extends beyond the pancreas (S1, RP1, PV1, A1, OO1) and involves the celiac artery (CA), the T classification is: T4 [2].
Task 3: Determine the N classification of pancreatic cancer [1]
Lymph node metastases are observed in two nodes at station 2 [9]. Station 2 (Left cardial lymph nodes) is not considered a regional lymph node for the body of the pancreas [9, 10]. According to the source, if metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 [11].
N0: No regional lymph node metastasis [12]
N1: Regional lymph node metastasis [12]
N1a: Metastasis in one to three regional lymph nodes [12]
N1b: Metastasis in four or more regional lymph nodes [12]
Since metastasis to non-regional lymph nodes is classified under M classification and the image findings did not find metastasis on any regional lymph nodes, the N classification is: N0 [11, 12].
Task 4: Determine the M classification of pancreatic cancer [1]
Lymph node metastasis at station 2 is a metastasis outside the regional nodes, so it should be recorded as M1 [9, 13].
M0: No distant metastasis [12]
M1: Distant metastasis [12]
Therefore, the M classification is: M1 [12].
Task 5: Determine the resectability classification of pancreatic cancer
The image findings show:
An infiltrative pancreatic cancer measuring 56 mm is observed in the body of the pancreas.
There is contact of less than 180° with the celiac artery is observed
Invasion into the colon is noted.
Lymph node metastases are observed in two nodes at station 2.
Based on the resectability classification [14-16]:
Resectable (R): Not applicable in this case
Borderline Resectable (BR):
BR-PV (SMV/PV invasion alone): Not applicable in this case
BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. This is applicable in this case since the tumor contact of less than 180° with the celiac artery is observed.
Unresectable (UR):
UR-LA (locally advanced): Not applicable in this case
UR-M (tumor with distant metastasis): This is applicable in this case because lymph node metastases are observed in two nodes at station 2, which is outside the regional nodes.
Since both BR-A and UR-M are applicable, the resectability classification is: UR [15, 16].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case23_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
Task 1: Diagnose the local invasion factors of pancreatic cancer
Based on the image findings, the pancreatic cancer is located in the tail of the pancreas and has the following local invasion factors:
Serosal invasion: S1 [1]
Retropancreatic tissue invasion: RP1 [1]
Portal venous system invasion (specifically splenic vein): PV1 [1, 2]
No other local invasion factors are identified.
Therefore, the diagnosis is: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0 [1].
Task 2: Determine the T classification of pancreatic cancer
The tumor is in the tail of the pancreas, measures 33 mm, and extends beyond the pancreas with serosal, retropancreatic tissue, and splenic vein invasion [3, 4].
According to the eighth edition of the JPS classification, the T category combines tumor size and extrapancreatic extension [5].
A tumor size greater than 20 mm but not more than 40mm is classified as TS2 [4].
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
Therefore, the T classification is T3 [1].
Task 3: Determine the N classification of pancreatic cancer
Lymph node metastases are observed in three nodes at station 16b [6].
Station 16b (lymph nodes around abdominal aorta b) is not considered a regional lymph node for tumors in the tail of the pancreas [6, 7].
Regional lymph nodes for the tail of the pancreas are 8a, 9, 10, 11p, 11d, and 18 [7].
N1a: Metastasis in one to three regional lymph nodes [8]
Since there are no regional lymph node metastases, the N classification is N0 [8].
Task 4: Determine the M classification of pancreatic cancer
Metastasis to non-regional lymph nodes (16b) is considered distant metastasis [9, 10].
M1: Distant metastasis [8]
Therefore, the M classification is M1 [8].
Task 5: Determine the resectability classification of pancreatic cancer
Since there is distant metastasis (non-regional lymph node metastasis), the resectability classification is UR-M (tumor with distant metastasis) [11, 12].
Therefore, the resectability classification is UR [11].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case24_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, "No local invasion factors are identified" [image findings]. According to the source, the local invasion factors are defined as:
•
Bile duct invasion (CH) [1]
•
Duodenal invasion (DU) [1]
•
Serosal invasion (S) [1]
•
Retropancreatic tissue invasion (RP) [1]
•
Portal venous system invasion (PV) [1][2]
•
Arterial system invasion (A) [2]
•
Extrapancreatic nerve plexus invasion (PL) [2][3]
•
Invasion of other organs (OO) [3] Since none of these are identified in the image findings, the diagnosis for local invasion factors is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0.
Task 2: Based on the answer to Task 1, determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
The image findings describe a 25 mm nodular pancreatic cancer in the body of the pancreas [image findings]. According to the source, T categories are defined as [1][4][5]:
•
T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter
◦
T1a: Tumor size of 5 mm or less
◦
T1b: Tumor size greater than 5 mm and less than 10 mm
◦
T1c: Tumor size greater than 10 mm but no more than 20 mm
•
T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter
•
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
•
T4: Tumor involves the CA or SMA Based on the information that the tumor is 25 mm and limited to the pancreas, the T classification is T2 [5].
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b) based on the defined criteria for regional lymph nodes.
The image findings state, "No lymph node metastases are present" [image findings]. The source defines the N classification as follows [6]:
•
N0: No regional lymph node metastasis
•
N1: Regional lymph node metastasis
◦
N1a: Metastasis in one to three regional lymph nodes
◦
N1b: Metastasis in four or more regional lymph nodes Since there are no lymph node metastases present, the N classification is N0.
Task 4: Determine the M classification of pancreatic cancer (M0, M1)
The image findings state, "No other metastases are observed" [image findings]. According to the source, the M classification is defined as [6]:
•
M0: No distant metastasis
•
M1: Distant metastasis Additionally, the source notes that lymph node metastasis outside the regional nodes should be recorded as M1 [7]. Also, positive peritoneal cytology is classified as M1 [8][9]. Since no distant metastases are observed, the M classification is M0.
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR).
The resectability classifications are defined as [10][11][12]:
•
Resectable (R): No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion.
•
Borderline Resectable (BR):
◦
BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.
◦
BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA.
•
Unresectable (UR):
◦
UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.
◦
UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis.
Based on the previous task results, the tumor is T2, N0, and M0. Also, the image findings state that there are no local invasion factors, which would suggest that the tumor is not in contact with the SMV, PV, SMA, CA or CHA [image findings, 9]. Therefore, the resectability classification is R.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case25_answer.txt <==
Okay, I will analyze the provided image findings and complete the requested tasks based on the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer.
Based on the image findings and the local invasion factors defined in the sources [1][2][3]:
•
Bile duct invasion is present [1]: CH1
•
Duodenal invasion is absent [1]: DU0
•
Serosal invasion is present [1]: S1
•
Retropancreatic tissue invasion is present [1]: RP1
•
Portal venous system invasion is present [1]: PV1
•
Arterial system invasion is present [2]: A1
•
Extrapancreatic nerve plexus invasion is present [2]: PL1
•
Invasion of other organs is absent [3]: OO0
Therefore, the diagnosis of local invasion factors is: CH1, DU0, S1, RP1, PV1, A1, PL1, OO0
Task 2: Determine the T classification of pancreatic cancer.
Based on the local invasion factors determined in Task 1 and the definitions of the T categories in the JPS eighth edition [1][4][5]:
•
The tumor size is 56 mm, which would categorize it as at least T2 based on size alone [5][6].
•
The tumor extends beyond the pancreas [1].
•
The tumor involves the common hepatic artery [2].
•
The tumor does not involve the celiac artery (CA) or superior mesenteric artery (SMA).
•
Since the tumor involves the common hepatic artery but not the CA or SMA, it does not qualify as T4 [1].
•
Therefore, the tumor is classified as T3, since it extends beyond the pancreas but does not involve the CA or SMA [1].
Task 3: Determine the N classification of pancreatic cancer.
Based on the provided information, the regional lymph nodes for a tumor in the head of the pancreas include 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, and 17 [7]. The image findings note lymph node metastases in one node at station 7, two nodes at station 9, and two nodes at station 12p. Station 7 is not a regional lymph node [7][8], so the metastasis at station 7 is considered a distant metastasis.
•
Metastases at station 9 are regional lymph nodes for tumors in the body and tail [7], but station 9 is not a regional lymph node for a tumor in the head of the pancreas.
•
Metastases at station 12p are regional lymph nodes for tumors in the head of the pancreas [7].
•
Thus, there are two metastatic nodes at station 12p.
•
Based on the criteria for N classification, the tumor is classified as N1a because there are one to three regional lymph node metastases [9].
Task 4: Determine the M classification of pancreatic cancer.
Based on the provided information [9][10][11]:
•
There are liver metastases, which qualify as distant metastases [9].
•
Metastasis to non-regional lymph nodes such as station 7 is also classified as M1 [12].
•
Therefore, the M classification is M1.
Task 5: Determine the resectability classification of pancreatic cancer.
Based on the information in the source, the resectability classification [13][14][15]:
•
The tumor has more than 180° contact with the portal vein and superior mesenteric vein [13].
•
The tumor has contact of more than 180° with the common hepatic artery (CHA) [14][15].
•
Although the tumor is not in contact with the celiac artery, its involvement of the CHA with more than 180° of contact or invasion classifies the tumor as unresectable (UR-LA) [14][15].
•
Given the presence of distant metastasis (M1), the tumor is also classified as unresectable (UR-M) [15].
Since both UR-LA and UR-M apply, the final classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case26_answer.txt <==
Okay, I will analyze the provided image findings and complete the tasks as requested, using the provided sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, here's the diagnosis of local invasion factors:
•
CH0: No bile duct invasion is noted in the findings [1].
•
DU0: No duodenal invasion is explicitly mentioned, though the tumor extends beyond the inferior border of the duodenum, this refers to the resectability [1][2].
•
S0: No serosal invasion is noted [1].
•
RP1: Retropancreatic tissue invasion is noted [1].
•
PV1: There is contact of more than 180° with the superior mesenteric vein, suggesting portal venous system invasion [1][3].
•
A0: No arterial system invasion is mentioned [1][3].
•
PL0: No extrapancreatic nerve plexus invasion is mentioned [1][4].
•
OO0: No other organ invasion is noted [1][4].
Therefore, the local invasion factors are: CH0, DU0, S0, RP1, PV1, A0, PL0, OO0.
Task 2: Determine the T classification of pancreatic cancer
•
The tumor is described as 21 mm and located in the body of the pancreas. According to the source, T1 tumors are 20mm or less, and T2 tumors are greater than 20mm [5].
•
The sources explain that the T category is based on tumor size and extrapancreatic extension [6].
•
Since the tumor is 21mm, it is greater than 20mm, and there is an extrapancreatic extension (retropancreatic tissue invasion), it is classified as T3. T3 tumors extend beyond the pancreas but do not involve the celiac artery (CA) or superior mesenteric artery (SMA) [1]. Even though the tumor is described as invading the portal venous system, the T category does not consider this factor. Therefore, the T classification is T3. [1][5][6]
Task 3: Determine the N classification of pancreatic cancer
•
The image findings note lymph node metastases in three nodes at station 8p and one node at station 18. According to Table 2, for a tumor in the body of the pancreas, lymph nodes 8p and 18 are considered regional lymph nodes [7][8].
•
The findings show four regional lymph node metastases. According to the source, N1a is metastasis in one to three regional lymph nodes, and N1b is metastasis in four or more regional lymph nodes [9].
•
Therefore, the N classification is N1b.
Task 4: Determine the M classification of pancreatic cancer
•
The image findings state, "No other metastases are observed" [9]. However, positive peritoneal cytology is considered distant metastasis (M1) [10][11]. Since there is no mention of peritoneal cytology, it's assumed to be negative [9].
•
Since the provided findings do not describe metastasis to non-regional lymph nodes, and no other distant metastases are noted, the M classification is M0 [9][12].
Task 5: Determine the resectability classification of pancreatic cancer
•
The image findings describe the tumor as having "contact of more than 180° with the superior mesenteric vein, suggesting invasion" and that "the tumor extends beyond the inferior border of the duodenum" [2][13].
•
According to the resectability criteria, "tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum" classifies the tumor as UR-LA (unresectable- locally advanced) [2].
•
Because the tumor extends beyond the inferior border of the duodenum and invades the SMV greater than 180 degrees, it is classified as UR.
In summary:
•
Task 1: CH0, DU0, S0, RP1, PV1, A0, PL0, OO0
•
Task 2: T3
•
Task 3: N1b
•
Task 4: M0
•
Task 5: UR

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case27_answer.txt <==
Okay, I will analyze the provided image findings for Case 27 and complete Tasks 1 through 5.
Task 1: Diagnosis of Local Invasion Factors
Based on the image findings, the following local invasion factors are present:
•
Serosal invasion (S1) [1] is noted.
•
Retropancreatic tissue invasion (RP1) [1] is also present.
•
Splenic vein invasion, which is part of the portal venous system (PV1) [1][2], is indicated by the interrupted splenic vein.
•
Arterial system invasion (A1) [1][2] is suspected due to stenosis of the splenic artery.
•
No other local invasion factors are mentioned in the findings. Therefore, we will assume the following:
◦
Bile duct invasion is absent (CH0) [1]
◦
Duodenal invasion is absent (DU0) [1]
◦
Extrapancreatic nerve plexus invasion is absent (PL0) [1]
◦
Invasion of other organs is absent (OO0) [3]
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0.
Task 2: T Classification
The tumor is described as an infiltrative pancreatic cancer measuring 40 mm in the largest diameter [4]. The T category in the JPS classification combines tumor size and extrapancreatic extension [5]. According to the source, a tumor that extends beyond the pancreas but does not involve the celiac artery (CA) or superior mesenteric artery (SMA) is classified as T3 [1]. Since the tumor has a size of 40mm and invades the retropancreatic tissue and serosa, and also invades the splenic artery, it meets the criteria for T3.
Therefore, the T classification is T3 [1].
Task 3: N Classification
The regional lymph nodes for a tumor in the tail of the pancreas are 8a, 9, 10, 11p, 11d, and 18 [6]. The provided findings mention lymph node metastases in:
•
One node at station 7 [7] This is not a regional lymph node for a tumor in the tail of the pancreas.
•
Two nodes at station 9 [7] This is a regional lymph node for a tumor in the tail of the pancreas.
•
Two nodes at station 12p [7] This is not a regional lymph node for a tumor in the tail of the pancreas.
•
Because there are two regional lymph nodes involved, the N classification is N1a (metastasis in one to three regional lymph nodes).
Therefore, the N classification is N1a.
Task 4: M Classification
•
The findings indicate multiple hypodense nodules in the liver, which are consistent with liver metastases. The liver is a distant site, therefore this is considered M1 [9].
•
Additionally, lymph node metastasis outside the regional nodes is recorded as M1 [9].
•
Specifically, metastases in the station 7 and 12p lymph nodes should also be recorded as M1 since they are not regional lymph nodes for a tumor in the tail of the pancreas.
Therefore, the M classification is M1 [8].
Task 5: Resectability Classification
Since the M classification is M1, the resectability is classified as UR-M (unresectable due to distant metastasis) [10][11].
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case28_answer.txt <==
Okay, based on the provided image findings and the information in the sources, here's an analysis of the case:
Task 1: Diagnosis of Local Invasion Factors
Based on the image findings, the local invasion factors are:
•
CH0: Bile duct invasion is absent [1].
•
DU0: Duodenal invasion is absent [1]. Though the tumor extends beyond the inferior border of the duodenum, the source only mentions duodenal invasion as a local invasion factor, not extension beyond the duodenum [1].
•
S1: Serosal invasion is present [1].
•
RP1: Retropancreatic tissue invasion is present [1].
•
PV1: Portal venous system invasion is present [1]. Specifically, the finding of more than 180° contact with the superior mesenteric vein (SMV), suggests invasion [1][2]. The portal venous system includes the superior mesenteric vein (PVsm) [3].
•
A0: Arterial system invasion is absent [3].
•
PL0: Extrapancreatic nerve plexus invasion is absent, based on the image findings which do not mention this factor [3][4].
•
OO0: Invasion of other organs is absent [4]. The bone metastasis noted is a distant metastasis, not local invasion of another organ [5].
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0.
Task 2: T Classification
•
The tumor is 17 mm and located in the tail of the pancreas [6].
•
According to the JPS classification, T categories are determined by a combination of tumor size and extrapancreatic extension [7].
•
A tumor limited to the pancreas with a size of 20mm or less is classified as T1 [8]. Further subcategorization of T1 depends on the size [8]. A tumor with a size greater than 10mm but no more than 20mm is classified as T1c [8].
•
The tumor extends beyond the pancreas but does not involve the celiac artery (CA) or superior mesenteric artery (SMA). This fits the T3 category [1].
•
Since the tumor extends beyond the pancreas but does not involve the CA or SMA, it is not T4 [1].
Therefore, based on a size of 17mm and the presence of extrapancreatic extension, the T classification is T3.
Task 3: N Classification
•
Regional lymph nodes for the pancreatic tail are 8a, 9, 10, 11p, 11d, and 18 [9].
•
Lymph node metastasis at station 1 is not considered regional lymph node metastasis, and will be classified under M classification [5][10][11].
•
Lymph node metastasis at station 9 is considered regional lymph node metastasis for a tumor in the pancreatic tail [9][12].
•
There are four metastatic nodes at station 9 [9].
•
Metastasis in four or more regional lymph nodes is classified as N1b [5].
Therefore, the N classification is N1b.
Task 4: M Classification
•
Distant metastasis is classified as M1 [5].
•
Metastasis to non-regional lymph nodes is classified as M1 [13]. Since the lymph node metastasis at station 1 is not considered a regional lymph node [11], this is classified under M1.
•
Osteolytic changes in the Th8 vertebral body indicate bone metastasis, which is also classified as M1 [5].
•
Since distant metastasis to bone and non-regional lymph nodes have been identified, the M classification is M1 [5].
Therefore, the M classification is M1.
Task 5: Resectability Classification
•
The tumor has more than 180° contact with the SMV, suggesting invasion [1][2].
•
The tumor also extends beyond the inferior border of the duodenum [14].
•
Based on these findings, the tumor is classified as locally advanced (UR-LA) [14].
•
Additionally, distant metastasis is present, which is classified as UR-M [15].
•
Since both UR-LA and UR-M apply, the classification is UR [14][15].
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case29_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, the local invasion factors are:
•
CH0: Bile duct invasion is absent [1].
•
DU0: Duodenal invasion is absent [1].
•
S1: Serosal invasion is present [1].
•
RP1: Retropancreatic tissue invasion is present [1].
•
PV1: Portal venous system invasion is present, specifically the splenic vein [1][2].
•
A0: Arterial system invasion is absent [2].
•
PL0: Extrapancreatic nerve plexus invasion is absent [2].
•
OO0: Invasion of other organs is absent [3].
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0.
Task 2: Based on the answer to Task 1, determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
•
The tumor is 54 mm in size, which falls into the range of TS3 (>40mm but not >60mm) [4].
•
The tumor extends beyond the pancreas (S1, RP1) [1].
•
The tumor does not involve the celiac artery (CA) or superior mesenteric artery (SMA) [1][2].
•
A T3 tumor is defined as a tumor that extends beyond the pancreas but does not involve the CA or SMA [1].
Therefore, the T classification of this pancreatic cancer is T3.
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b) based on the defined criteria for regional lymph nodes.
•
The image findings state that no lymph node metastases are present.
•
N0 indicates no regional lymph node metastasis [5].
Therefore, the N classification is N0.
Task 4: Determine the M classification of pancreatic cancer (M0, M1).
•
The image findings indicate that no other metastases are observed.
•
Peritoneal cytology is not mentioned, so it is assumed to be CYX [6].
•
M0 indicates no distant metastasis [5].
Therefore, the M classification is M0.
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR). Respond with BR if the classification is BR-PV or BR-A, and UR if it is UR-LA or UR-M. If both BR and UR apply, respond with UR.
•
The tumor involves the splenic vein (PV1), which is part of the portal venous system [1][2].
•
The tumor is in the tail of the pancreas [7].
•
The source material defines the criteria for resectability [8][9][10].
•
Based on the image findings and the definition provided, the tumor meets the criteria for UR-LA because it involves the portal venous system (splenic vein) [9][10]. There is no mention of arterial involvement, so BR-A does not apply.
•
There is no distant metastasis (M0) [5].
•
Therefore, UR-M does not apply in this case.
Thus, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case2_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, "No local invasion factors are noted" [image findings]. According to the source, the local invasion factors are defined as:
•
Bile duct invasion (CH) [1]
•
Duodenal invasion (DU) [1]
•
Serosal invasion (S) [1]
•
Retropancreatic tissue invasion (RP) [1]
•
Portal venous system invasion (PV) [1]
•
Arterial system invasion (A) [2]
•
Extrapancreatic nerve plexus invasion (PL) [2]
•
Invasion of other organs (OO) [3]
Since no local invasion factors are noted in the image findings, we can conclude that all the local invasion factors are absent. Therefore, the diagnosis for local invasion factors is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: Based on the answer to Task 1, determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4).
The image findings describe "a pancreatic carcinoma in situ with an overall diameter of 9 mm" [image findings]. According to the source, a carcinoma in situ is classified as Tis [4]. Furthermore, T1 tumors are limited to the pancreas, with a size of 20 mm or less in the largest diameter, and are further subcategorized as follows [4]:
•
T1a: Tumor size of 5 mm or less
•
T1b: Tumor size greater than 5 mm and less than 10 mm
•
T1c: Tumor size greater than 10 mm but no more than 20 mm Since the tumor is a carcinoma in situ, the T classification is Tis.
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b) based on the defined criteria for regional lymph nodes.
The image findings state, "There are no findings suggestive of lymph node metastasis" [image findings]. According to the source:
•
N0: No regional lymph node metastasis [5]
•
N1: Regional lymph node metastasis [5]
•
N1a: Metastasis in one to three regional lymph nodes [5]
•
N1b: Metastasis in four or more regional lymph nodes [5]
Since there are no findings of lymph node metastasis, the N classification is N0.
Task 4: Determine the M classification of pancreatic cancer (M0, M1).
The image findings state, "No other metastases are observed" [image findings]. According to the source:
•
M0: No distant metastasis [5]
•
M1: Distant metastasis [5] Peritoneal cytology positive for carcinoma cells is classified as M1 [6]. Since no distant metastases are observed, the M classification is M0.
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR). Respond with BR if the classification is BR-PV or BR-A, and UR if it is UR-LA or UR-M. If both BR and UR apply, respond with UR.
The source defines resectability as follows:
•
Resectable (R): No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion [7].
•
Borderline Resectable (BR): Subclassified according to SMV/PV invasion alone or arterial invasion [7]:
◦
BR-PV: Tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [7].
•
BR-A: Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA [8].
•
Unresectable (UR): Subclassified according to the status of distant metastasis [8]:
◦
UR-LA: Tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta [8].
◦
UR-M: Distant metastasis, including nonregional lymph node metastasis [9].
Since there is no mention of tumor contact or invasion of any blood vessels, or distant metastasis in the image findings, and since the tumor is in situ and no local invasion factors are present, the resectability classification is R (resectable).

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case30_answer.txt <==
Okay, I will complete the tasks based on the image findings you provided and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, the local invasion factors are:
•
Serosal invasion is present [1].
•
Retropancreatic tissue invasion is present [1].
•
The splenic vein (part of the portal venous system) is interrupted, indicating portal venous system invasion [1][2].
•
There is contact of more than 180° with both the celiac artery and splenic artery, suggesting arterial system invasion [2].
•
No other local invasion factors are identified.
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0 [1][2][3].
Task 2: Determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
•
The tumor is described as infiltrative and measures 51 mm, which according to the source, means it is greater than 40mm but not more than 60mm [4].
•
The tumor extends beyond the pancreas [1].
•
The tumor involves the celiac artery (CA) [1][2].
•
According to the JPS classification, T4 is defined as a tumor that involves the CA or SMA [1][5].
Therefore, based on these findings, the T classification is T4 [1].
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b) based on the defined criteria for regional lymph nodes.
•
Lymph node metastases are observed in two nodes each at stations 9 and 10 [6][7].
•
For a tumor in the body of the pancreas, lymph nodes 9 and 10 are considered regional lymph nodes [8].
•
The source specifies that N1a indicates metastasis in one to three regional lymph nodes [9].
•
The source specifies that N1b indicates metastasis in four or more regional lymph nodes [9].
Therefore, with a total of four metastatic lymph nodes, the N classification is N1b [9].
Task 4: Determine the M classification of pancreatic cancer (M0, M1)
•
The source states that metastasis to non-regional lymph nodes should be recorded as M1 [10].
•
The image findings state that no other metastases are observed, and no mention is made of non-regional lymph node involvement.
•
The source specifies that positive peritoneal cytology is considered distant metastasis [11].
•
The image findings do not mention peritoneal cytology.
Therefore, based on these findings, the M classification is M0 [9].
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR).
•
The source specifies that UR-LA (locally advanced) includes tumor contact or invasion of the SMA and/or CA of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum [12].
•
The image findings indicate that there is contact of more than 180° with both the celiac artery and splenic artery with the celiac artery showing stenosis, and that the splenic vein (part of the portal venous system) is interrupted by the tumor.
•
The source also specifies that UR-M is defined as a tumor with distant metastasis, including nonregional lymph node metastasis [13].
•
Given that distant metastasis is not indicated, UR-LA is the appropriate classification.
Therefore, the resectability classification is UR [12].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case31_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors [1][2][3]
◦
The image findings indicate serosal invasion and retropancreatic tissue invasion [1]. The tumor is also in contact with the aorta, suggesting invasion [3]. No other local invasion factors are identified in the image findings.
◦
Therefore: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0
•
Task 2: Determine the T classification [1][4][5]
◦
The tumor is described as an infiltrative pancreatic cancer measuring 55 mm in the body of the pancreas [6][7].
◦
T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter [5]
◦
T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter [5]
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1]
◦
T4: Tumor involves the CA or SMA [1]
◦
Given that the tumor is 55mm, extends beyond the pancreas (S1, RP1), and involves the aorta (A1), based on the eighth edition of the JPS classification, the T category is T4 [1][4].
•
Task 3: Determine the N classification [8][9][10]
◦
Lymph node metastasis is observed in one node at station 9 [8][11].
◦
According to the regional lymph nodes for the body of the pancreas, lymph node 9 is considered a regional lymph node [12].
◦
N0: No regional lymph node metastasis [10]
◦
N1: Regional lymph node metastasis [10]
◦
N1a: Metastasis in one to three regional lymph nodes [10]
◦
N1b: Metastasis in four or more regional lymph nodes [10]
◦
Since there is metastasis in one regional lymph node, the N classification is N1a [10].
•
Task 4: Determine the M classification [10]
◦
No distant metastases other than the lymph node metastasis at station 9 are noted [10] [13].
◦
M0: No distant metastasis [10]
◦
M1: Distant metastasis [10]
◦
Since the metastasis is in a regional lymph node, there is no distant metastasis, so the M classification is M0 [9][10].
•
Task 5: Determine the resectability classification [14][15][16]
◦
Resectable (R): Clear fat planes around the SMA, CA, and CHA show no contact or invasion [14].
◦
Borderline Resectable (BR-A): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity [15].
◦
Unresectable (UR-LA): Tumor contact or invasion of the aorta [15].
◦
Since the tumor is in contact with the aorta, the resectability classification is UR [15].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case32_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
Given the image findings, the local invasion factors are: Serosal invasion (S1), Retropancreatic tissue invasion (RP1), Portal venous system invasion (PV1) due to contact of more than 180° with the superior mesenteric vein, and invasion of other organs (OO1) specifically the colon. No Bile duct invasion (CH0), no Duodenal invasion (DU0), no Arterial system invasion (A0) and Extrapancreatic nerve plexus invasion (PL0) are observed [1][2].
◦
Therefore, the diagnosis is: CH0, DU0, S1, RP1, PV1, A0, PL0, OO1 [1][2].
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor extends beyond the pancreas and involves the colon (OO1) [1][2]. The tumor size is 60 mm, which is greater than 40 mm but not greater than 60 mm (TS3) [3]. However, the T category in the JPS eighth edition combines tumor size and extrapancreatic extension [4]. Since the tumor involves the colon, and no CA or SMA involvement is mentioned, it extends beyond the pancreas but does not involve the CA or SMA, it is classified as T3 [1]. The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition [4]. The eighth edition of the JPS classification maintains the previous T category based on local invasion [5].
◦
Therefore, the T classification is: T3 [1].
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastases are observed in two nodes each at stations 9 and 10. According to the source, for pancreatic body tumors, lymph nodes 9, 10, 11p, 11d, 14t, 18, 8a and 8p are considered regional lymph nodes [6]. Since the tumor is in the body of the pancreas and metastases are found in lymph nodes 9 and 10 [7], this indicates regional lymph node metastasis. Because there are two nodes at station 9 and two nodes at station 10, there are a total of four regional lymph node metastases, so it is classified as N1b [8].
◦
Therefore, the N classification is: N1b [8].
•
Task 4: Determine the M classification of pancreatic cancer
◦
A contrast-enhancing mass with surrounding edema is noted in the left centrum semiovale, raising suspicion of brain metastasis. Lymph node metastasis outside the regional nodes should be recorded as M1 [9].
◦
Therefore, the M classification is: M1 [8].
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The image findings indicate a tumor with distant metastasis (brain metastasis) [8]. According to the source, distant metastasis, including nonregional lymph node metastasis, is classified as UR-M (unresectable) [10]. In addition, there is contact of more than 180° with the superior mesenteric vein, suggesting invasion and the tumor extends beyond the inferior border of the duodenum, which is classified as UR-LA (locally advanced) [10][11]. Since both UR-LA and UR-M apply, the classification is UR [10][11].
◦
Therefore, the resectability classification is: UR [10][11].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case33_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Local invasion factors
◦
Based on the image findings, serosal invasion (S1) and retropancreatic tissue invasion (RP1) are present. There is also likely portal venous system invasion (PV1) due to contact of more than 180° with the portal vein. No other local invasion factors were identified [1].
◦
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0.
•
Task 2: T classification
◦
The tumor is described as an infiltrative pancreatic cancer measuring 39 mm in the head of the pancreas. According to the eighth edition of the Japan Pancreas Society (JPS) classification, the T category combines "tumor size" and "extrapancreatic extension" [2].
◦
T1: Tumor limited to the pancreas, with a size of 20 mm or less [3].
◦
T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter [3].
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
◦
T4: Tumor involves the CA or SMA [1].
◦
Given the tumor size is 39 mm, it is greater than 20mm. Also, serosal invasion and retropancreatic tissue invasion are noted, and there is likely portal venous system invasion. Thus, the tumor extends beyond the pancreas but does not involve the CA or SMA. So the T classification is T3 [1].
•
Task 3: N classification
◦
Lymph node metastases are observed in one node at station 8a and two nodes at station 14t. According to Table 2, for a tumor in the head of the pancreas, lymph nodes at stations 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, and 17 are considered regional lymph nodes [4].
◦
N0: No regional lymph node metastasis [5].
◦
N1: Regional lymph node metastasis [5].
◦
N1a: Metastasis in one to three regional lymph nodes [5].
◦
N1b: Metastasis in four or more regional lymph nodes [5].
◦
Since there are a total of three regional lymph node metastases (one at 8a and two at 14t), the N classification is N1a [5].
•
Task 4: M classification
◦
No distant metastases other than lymph node metastases are mentioned in the image findings [5]. Lymph node metastasis outside the regional nodes should be recorded as M1 [6]. However, in this case, lymph node metastases are observed in regional lymph nodes. Therefore, the M classification is M0 [5].
•
Task 5: Resectability classification
◦
The image findings indicate contact of more than 180° with the portal vein, suggesting invasion [7]. No invasion beyond the inferior border of the duodenum is observed [7]. There is no mention of contact or invasion of the SMA, CA, or CHA [7].
◦
Resectable (R): No tumor contact with the SMV or PV, less than 180 contacts, or invasion without occlusion [7].
◦
Borderline Resectable (BR-PV): Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [7].
◦
Unresectable (UR-LA): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum [8].
◦
Based on this, the resectability classification is BR, specifically BR-PV [7].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case34_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors
•
The image findings indicate that no local invasion factors are identified. Therefore, the diagnosis is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification
•
The tumor is limited to the pancreas and measures 9 mm [4]. Based on the JPS eighth edition classification, this falls under:
◦
T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter [4]
◦
T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter [4]
•
Therefore, the T classification is T1b [4].
•
Task 3: Determine the N classification
•
The image findings indicate no lymph node metastasis [5]. Therefore, the N classification is N0 [5].
•
Task 4: Determine the M classification
•
Multiple liver metastases are observed, indicating distant metastasis [5]. Therefore, the M classification is M1 [5].
•
Task 5: Determine the resectability classification
•
Since distant metastasis is present, the resectability classification is UR (specifically, UR-M, tumor with distant metastasis) [6][7].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case35_answer.txt <==
Okay, I will complete Tasks 1 through 5 based on the image findings you provided, using the information from the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer
Based on the provided image findings, the local invasion factors are:
•
CH0 (Bile duct invasion absent) [1]
•
DU0 (Duodenal invasion absent) [1]
•
S1 (Serosal invasion present) [1]
•
RP1 (Retropancreatic tissue invasion present) [1]
•
PV1 (Portal venous system invasion present, specifically the splenic vein) [1][2]
•
A1 (Arterial system invasion present, specifically the splenic artery) [1][2]
•
PL1 (Extrapancreatic nerve plexus invasion present, suspected based on soft tissue shadows around the vessels) [1][2][3]
•
OO0 (Invasion of other organs absent) [3]
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV1, A1, PL1, OO0.
Task 2: Determine the T classification of pancreatic cancer
•
The tumor is described as infiltrative and measures 54 mm [4].
•
The tumor is located in the tail of the pancreas [5].
•
It extends beyond the pancreas with serosal and retropancreatic tissue invasion [1][6].
•
There is invasion of both the splenic vein and splenic artery, which are part of the portal venous and arterial systems respectively [2]. However, the tumor does not involve the celiac artery (CA) or superior mesenteric artery (SMA) [1][7].
•
According to the JPS classification, T3 is defined as a tumor that extends beyond the pancreas but does not involve the CA or SMA, which matches the given findings. T4 is defined as a tumor that involves the CA or SMA [7].
•
Based on the findings, the T classification is T3 [7].
Task 3: Determine the N classification of pancreatic cancer
•
Lymph node metastases are observed in two nodes at station 6 and two nodes at station 13.
•
According to Table 2, for the tail of the pancreas, regional lymph nodes are 8a, 9, 10, 11p, 11d, and 18 [8].
•
Lymph nodes at station 6 are regional for the head of the pancreas but not the tail. Therefore, these lymph nodes are not considered as regional lymph nodes in this case [8].
•
Lymph nodes at station 13 are regional lymph nodes for the head of the pancreas but not the tail [8].
•
Therefore, the 4 lymph node metastases observed in this case are not in the defined regional lymph nodes  [8][9].
•
According to the sources, lymph node metastasis outside of the regional nodes should be recorded as M1 [10].
•
Because there are no regional lymph node metastases, the N classification is N0 [11].
Task 4: Determine the M classification of pancreatic cancer
•
The findings indicate no evident metastases other than the lymph node metastases at stations 6 and 13.
•
Since the lymph node metastases are not regional, they are classified as distant metastases (M1) [9][10].
•
Therefore, the M classification is M1 [11].
Task 5: Determine the resectability classification of pancreatic cancer
•
The tumor involves the splenic vein and splenic artery.
•
The sources state that tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum is classified as BR-PV, or borderline resectable [12][13]. However, the invasion of the splenic vein, which is part of the portal venous system, exceeds 180 degrees [12][13].
•
The source states that "tumor contact or invasion of the SMA and/or CA of 180°or more" is classified as unresectable (UR-LA) [13][14]. The findings state there is contact of more than 180° with the splenic artery, which is part of the arterial system, therefore this would also be UR-LA [13][14].
•
Distant metastasis, including nonregional lymph node metastasis, is classified as UR-M (unresectable) [14]. The image findings include lymph node metastasis outside the regional nodes, which are considered distant metastases [9][10].
•
Since there is both UR-LA based on the arterial invasion, and UR-M based on the nonregional lymph node metastasis, the classification will be UR [14].
•
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case36_answer.txt <==
Okay, based on the provided image findings and the information in the sources, here's an analysis of the pancreatic cancer case, addressing Tasks 1 through 5:
Task 1: Local Invasion Factors
•
Based on the image findings, the local invasion factors are:
◦
CH0: Bile duct invasion is absent [1].
◦
DU0: Duodenal invasion is absent [1].
◦
S1: Serosal invasion is present [1].
◦
RP1: Retropancreatic tissue invasion is present [1].
◦
PV1: Portal venous system invasion is present [1].
◦
A1: Arterial system invasion is present [2].
◦
PL1: Extrapancreatic nerve plexus invasion is present [2].
◦
OO0: No other organ invasion is present [3].
•
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV1, A1, PL1, OO0.
Task 2: T Classification
•
The tumor size is 43mm, which is >40mm and not >60mm [4].
•
The tumor extends beyond the pancreas but does not involve the SMA [1][5]. However, the case does involve the celiac artery [1].
•
The definition of T categories in the JPS eighth edition combines tumor size and extrapancreatic extension [6]. Since the tumor invades the celiac artery, it is classified as T4 [1][6].
Task 3: N Classification
•
Lymph node metastases are observed in two nodes at station 8a and two nodes at station 8p [7][8].
•
Lymph nodes 8a and 8p are considered regional lymph nodes for the head of the pancreas [9].
•
There are a total of 4 regional lymph node metastases, which is classified as N1b [10].
Task 4: M Classification
•
There is no mention of distant metastasis, so the case does not have distant metastasis beyond the regional lymph nodes, meaning that it is M0 [10].
Task 5: Resectability Classification
•
The tumor has contact of less than 180 degrees with the celiac artery [11]. This is classified as BR-A (arterial invasion). The case also shows contact of more than 180° with the portal vein without exceeding the inferior border of the duodenum [12]. This would be classified as BR-PV (SMV/PV invasion alone).
•
According to the instructions in your query, if both BR and UR apply, respond with UR. Since BR is the highest class in this case, the resectability classification for this case is BR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case37_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
Based on the image findings:
▪
Serosal invasion is present.
▪
Retropancreatic tissue invasion is present.
▪
Superior mesenteric vein invasion is present.
▪
Splenic artery invasion is present.
◦
Therefore, based on the definitions of local invasion factors [1][2]:
▪
CH0, DU0, S1, RP1, PV1, A1, PL0, OO0
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is in the body of the pancreas and measures 51 mm [3].
◦
T classification in the JPS eighth edition combines tumor size and extrapancreatic extension [4].
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
◦
T4: Tumor involves the CA or SMA [1].
◦
Given splenic artery invasion, the T category is T4 [1][2].
◦
Therefore, the T classification is T4.
•
Task 3: Determine the N classification of pancreatic cancer
◦
No lymph node metastases are present in regional lymph nodes [5].
◦
Therefore, the N classification is N0.
•
Task 4: Determine the M classification of pancreatic cancer
◦
A hypodense mass is observed in the left lobe of the liver, raising suspicion of liver metastasis [5].
◦
Hepatic metastasis is recorded as H1 [6].
◦
Lymph node metastasis outside the regional nodes should be recorded as M1 [7].
◦
Therefore, the M classification is M1.
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The image findings indicate an infiltrative pancreatic cancer in the body of the pancreas [3].
◦
There is contact of more than 180° with the superior mesenteric vein, suggesting invasion, and contact of more than 180° with the splenic artery, indicating possible invasion [8][9].
◦
Distant metastasis, including nonregional lymph node metastasis, indicates UR-M [10].
◦
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case38_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
Task 1: Diagnose the local invasion factors of pancreatic cancer
Given the image findings:
Infiltrative pancreatic cancer in the head of the pancreas [1].
Retropancreatic tissue invasion is noted.
Contact of more than 180° with both the portal vein and the superior mesenteric vein, along with vascular stenosis.
Based on the definitions of local invasion factors [2-4]:
CH0: Bile duct invasion absent [2]
DU0: Duodenal invasion absent [2]
S0: Serosal invasion absent [2]
RP1: Retropancreatic tissue invasion present [2]
PV1: Portal venous system invasion present [2]
A0: Arterial system invasion absent [3]
PL0: Extrapancreatic nerve plexus invasion absent [3]
OO0: Invasion of other organs absent [4]
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S0, RP1, PV1, A0, PL0, OO0
Task 2: Determine the T classification of pancreatic cancer
The tumor is 46 mm and located in the head of the pancreas [1, 5].
T categories in the JPS eighth edition are determined by combining "tumor size" and "extrapancreatic extension" [6].
T1: Tumor limited to the pancreas, with a size of 20 mm or less [7].
T2: Tumor limited to the pancreas, with a size of more than 20 mm [7].
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [2].
T4: Tumor involves the CA or SMA [2].
Given that the tumor is 46 mm and extends beyond the pancreas (retropancreatic tissue invasion), but does not involve the celiac artery (CA) or superior mesenteric artery (SMA), the T classification is T3 [2].
Task 3: Determine the N classification of pancreatic cancer
N0: No regional lymph node metastasis [8]
N1: Regional lymph node metastasis [8]
N1a: Metastasis in one to three regional lymph nodes [8]
N1b: Metastasis in four or more regional lymph nodes [8]
Image findings: No lymph node metastases are present.
Therefore, the N classification is N0 [8].
Task 4: Determine the M classification of pancreatic cancer
M0: No distant metastasis [8]
M1: Distant metastasis [8]
Image findings: No other metastases are observed.
Therefore, the M classification is M0 [8].
Task 5: Determine the resectability classification of pancreatic cancer
Resectable (R): No tumor contact with the SMV or PV, less than 180 contacts, or invasion without occlusion. Clear fat planes around the SMA, CA, and CHA [9].
Borderline Resectable (BR):
BR-PV (SMV/PV invasion alone): Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [9].
BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity [10].
Unresectable (UR):
UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more [10].
UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis [11].
Image findings indicate contact of more than 180° with both the portal vein and the superior mesenteric vein, along with vascular stenosis, but no invasion beyond the inferior border of the duodenum [9].
Therefore, the resectability classification is BR-PV, which per your instructions will be shortened to BR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case39_answer.txt <==
Based on the image findings provided and the information in the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
◦
The image findings state that no local invasion factors are identified.
◦
Therefore, the diagnosis is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
◦
The dynamic CT showed no evidence of a primary tumor [4].
◦
Therefore, the T classification is T0 [4].
•
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b) based on the defined criteria for regional lymph nodes
◦
The image findings indicate no findings suggestive of lymph node metastasis.
◦
Therefore, the N classification is N0 [5].
•
Task 4: Determine the M classification of pancreatic cancer (M0, M1)
◦
The image findings state that no other metastases are observed.
◦
Therefore, the M classification is M0 [5].
•
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR).
◦
Since there is no evidence of a primary tumor (T0, see task 2) and no distant metastasis (M0, see task 4), the resectability classification is R [6].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case3_answer.txt <==
Okay, I will analyze the provided image findings and complete the tasks as requested, drawing on information from the sources.
Task 1: Diagnosis of Local Invasion Factors
Based on the image findings, the following local invasion factors are present:
•
Serosal invasion (S1) [1] is noted.
•
Retropancreatic tissue invasion (RP1) [1] is noted.
•
Arterial system invasion (A1) [2] is indicated by the contact of 180° or more with the splenic artery, which is part of the arterial system [2].
•
Invasion of other organs (OO1) [3] is noted with invasion into the left adrenal gland.
•
The findings do not indicate any bile duct invasion (CH0) [1], duodenal invasion (DU0) [1], or portal venous system invasion (PV0) [1][2].
•
The findings do not provide any information about extrapancreatic nerve plexus invasion, thus it should be recorded as PLX [1][2].
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV0, A1, PLX, OO1.
Task 2: T Classification
According to the sources, the T category is determined by a combination of tumor size and extrapancreatic extension [4].
•
The tumor size is 44 mm, which falls into the category of TS3 (tumor size >40 mm but not >60 mm) [5].
•
The tumor extends beyond the pancreas (S1 and RP1), and there is invasion of the splenic artery (A1) [1][2].
•
Since there is arterial involvement (A1), the T category is T4 [1][4].
Task 3: N Classification
The N classification is based on regional lymph node metastasis [6][7]. The provided information indicates:
•
Lymph node metastases are present in two nodes at station 9 and two nodes at station 10 [8].
•
For a tumor in the tail of the pancreas, regional lymph nodes include stations 8a, 9, 10, 11p, 11d, and 18 [9].
•
Since metastasis is present in the regional lymph nodes, the classification is at least N1 [7].
•
Since there is metastasis in four regional lymph nodes, the N classification is N1b (metastasis in four or more regional lymph nodes) [7].
Task 4: M Classification
The M classification is based on the presence of distant metastasis [7]. The image findings state that, "no other evident metastases are observed," but the text has clarified that metastasis to non-regional lymph nodes should be classified under M1 [10][11].
•
The findings do not describe distant metastasis to sites such as the lung, liver, or brain [7].
•
However, the text indicates that if metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 [11].
•
Since no non-regional lymph nodes are indicated as being involved, and there are no other distant metastases, the M classification is M0 [7].
Task 5: Resectability Classification
The resectability classification is based on the extent of tumor contact or invasion of major blood vessels [12][13][14]:
•
The image findings indicate contact of 180° or more with the splenic artery, which is part of the arterial system [2].
•
Based on the criteria provided, a tumor with contact or invasion of the SMA and/or CA of 180° or more is classified as UR-LA (locally advanced unresectable) [13].
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case40_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors
•
The image findings indicate that no local invasion factors are identified. Therefore, the diagnosis is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification
•
The tumor is limited to the pancreas and measures 9 mm [4]. Based on the size, the T classification is T1b [4].
◦
T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter [4]
◦
T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter [4]
•
Task 3: Determine the N classification
•
There are no findings suggestive of lymph node metastasis [5]. Therefore, the N classification is N0 [5].
◦
N0: No regional lymph node metastasis [5]
•
Task 4: Determine the M classification
•
No other metastases are observed [5]. Therefore, the M classification is M0 [5].
◦
M0: No distant metastasis [5]
•
Task 5: Determine the resectability classification
•
Based on the above classifications, the resectability classification is R (resectable). The tumor is limited to the pancreas, with no contact or invasion of major vessels [6].
◦
Resectable (R): No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion [6].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case41_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors
◦
The image findings indicate serosal invasion (S1), retropancreatic tissue invasion (RP1), and extrapancreatic nerve plexus invasion (PL1). No other local invasion factors are identified.
◦
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV0, A0, PL1, OO0 [1][2][3].
•
Task 2: Determine the T classification
◦
The tumor is limited to the pancreas and measures 15 mm [4]. This falls within the T1c category, which includes tumors greater than 10 mm but no more than 20 mm in the largest diameter [4].
◦
Therefore, the T classification is T1c [4].
•
Task 3: Determine the N classification
◦
The image findings state that no lymph node metastases are present [5].
◦
Therefore, the N classification is N0 [5].
•
Task 4: Determine the M classification
◦
The image findings indicate that no other metastases are observed [5].
◦
Therefore, the M classification is M0 [5].
•
Task 5: Determine the resectability classification
◦
Based on the T, N, and M classifications (T1c, N0, M0), there is no distant metastasis [5][6]. The tumor is limited to the pancreas [4].
◦
The document defines resectability (R) as no tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion [7]. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion [7]. Borderline resectable (BR) and unresectable (UR) classifications involve tumor contact or invasion of these structures or distant metastasis [7][8][9]. Since there's no mention of such contact or invasion in the image findings, and no distant metastasis, it can be inferred that the tumor is resectable.
◦
Therefore, the resectability classification is R [7].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case42_answer.txt <==
Based on the image findings provided for Case 42, here's a breakdown of Tasks 1 through 5, according to the Japanese Classification of Pancreatic Carcinoma:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer [1]
◦
Since no local invasion factors are identified in the provided image findings, the diagnosis is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0.
•
Task 2: Determine the T classification of pancreatic cancer
◦
The image findings indicate a carcinoma in situ with an overall diameter of 4 mm [2]. According to the JPS classification, Tis is for carcinoma in situ [2].
◦
Therefore, the T classification is Tis.
•
Task 3: Determine the N classification of pancreatic cancer
◦
The image findings state that there are no findings suggestive of lymph node metastasis [3].
◦
Therefore, the N classification is N0.
•
Task 4: Determine the M classification of pancreatic cancer
◦
The image findings indicate that no other metastases are observed [3].
◦
Therefore, the M classification is M0.
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
Given the T, N, and M classifications (Tis, N0, M0) and the absence of local invasion, the cancer is considered resectable (R) [4].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case43_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
•
The image findings indicate that no local invasion factors are identified. Therefore, the diagnosis is:
◦
CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer
•
The tumor is limited to the pancreas and measures 16 mm [4]. According to the JPS classification, this falls under:
◦
T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter [4].
•
Task 3: Determine the N classification of pancreatic cancer
•
The image findings state that no lymph node metastases are present [5]. Thus:
◦
N0: No regional lymph node metastasis [5]
•
Task 4: Determine the M classification of pancreatic cancer
•
The image findings indicate that no other metastases are observed [5]. Thus:
◦
M0: No distant metastasis [5]
•
Task 5: Determine the resectability classification of pancreatic cancer
•
Given the tumor is nodular, 16 mm, with no local invasion, SMV/PV contact, or distant metastasis, the resectability classification is:
◦
R: Resectable [6].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case44_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer [1][2][3]
◦
Given the presence of serosal invasion, retropancreatic tissue invasion, and suspected superior mesenteric vein invasion, the local invasion factors are:
◦
CH0, DU0, S1, RP1, PV1, A0, PL0, OO0
•
Task 2: Determine the T classification of pancreatic cancer [1][4][5]
◦
The tumor is in the tail of the pancreas, measures 33 mm, and extends beyond the pancreas [1][6][7]. According to the eighth edition of the JPS classification, the T category combines "tumor size" and "extrapancreatic extension" [4].

Given the tumor size is greater than 20mm but not more than 40mm, and it extends beyond the pancreas but does not involve the CA or SMA, the T classification is T3 [1][7].
◦
T3
•
Task 3: Determine the N classification of pancreatic cancer [8][9]
◦
No lymph node metastases are present [9].
◦
N0
•
Task 4: Determine the M classification of pancreatic cancer [9][10]
◦
Multiple liver and splenic metastases are present, indicating distant metastasis [9].
◦
M1
•
Task 5: Determine the resectability classification of pancreatic cancer [11][12][13]
◦
Given the presence of distant metastasis (multiple liver and splenic metastases), the resectability classification is UR-M (unresectable due to distant metastasis) [13].
◦
UR

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case45_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors [1][2][3]
◦
The image findings indicate serosal invasion and retropancreatic tissue invasion [Case 45]. No other local invasion factors are identified [Case 45].
◦
Therefore: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0
•
Task 2: Determine the T classification [1][4][5]
◦
The tumor is infiltrative and measures 55 mm in the largest diameter in the head of the pancreas [Case 45].
◦
Serosal and retropancreatic tissue invasion are present [Case 45].
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
◦
Therefore: T3
•
Task 3: Determine the N classification [6][7][8]
◦
The image findings indicate no lymph node metastasis [Case 45].
◦
N0: No regional lymph nodeß metastasis [8].
◦
Therefore: N0
•
Task 4: Determine the M classification [8][9]
◦
Osteolytic changes in the vertebral bodies and pelvic bones suggest multiple bone metastases [Case 45].
◦
M1: Distant metastasis [8].
◦
Therefore: M1
•
Task 5: Determine the resectability classification [10][11][12]
◦
Distant metastasis is present [Case 45].
◦
UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis [12ß].
◦
Therefore: UR

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case46_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors
◦
The image findings indicate "No local invasion factors are identified."
◦
Therefore, the diagnosis for local invasion factors is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification
◦
The image findings state that there is a "pancreatic carcinoma in situ with an overall diameter of 6 mm" [4].
◦
According to the JPS classification, Tis refers to carcinoma in situ [4].
◦
Therefore, the T classification is: Tis [4].
•
Task 3: Determine the N classification
◦
The image findings state that there are "no findings suggestive of lymph node metastasis" [5].
◦
N0 indicates no regional lymph node metastasis [5].
◦
Therefore, the N classification is: N0 [5].
•
Task 4: Determine the M classification
◦
The image findings state that "No other metastases are observed" [5].
◦
M0 indicates no distant metastasis [5].
◦
Therefore, the M classification is: M0 [5].
•
Task 5: Determine the resectability classification
◦
Based on the previous classifications (Tis, N0, M0), and the definitions provided, the resectability classification can be determined [6][7][8].
◦
Since there is no mention of tumor contact or invasion of the SMV, PV, SMA, CA, or CHA, and no distant metastasis [6][7][8], the classification is R (resectable) [6].
◦
Therefore, the resectability classification is: R [6].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case47_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors
•
The image findings indicate that no local invasion factors are identified. Therefore, the diagnosis is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification
•
The tumor is limited to the pancreas and measures 4 mm [4]. Based on the "Grade of local invasion (T category)" [5], a tumor of this size is classified as T1a [4]. Therefore, the T classification is T1a.
•
Task 3: Determine the N classification
•
The image findings indicate no lymph node metastasis [6]. Therefore, the N classification is N0 [6].
•
Task 4: Determine the M classification
•
The image findings indicate no other metastases [6]. Therefore, the M classification is M0 [6].
•
Task 5: Determine the resectability classification
•
The tumor is 4 mm, with no local invasion factors or metastases [1][6][7]. This suggests the cancer is resectable [8]. Therefore, the resectability classification is R [8].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case48_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
Based on the image findings, the local invasion factors are:
▪
Serosal invasion is present [1].
▪
Retropancreatic tissue invasion is present [1].
▪
Portal venous system (splenic vein) invasion is present [1][2].
◦
Therefore, the diagnosis is: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0 [1].
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is located in the tail of the pancreas and measures 48 mm, which is greater than 40 mm but not greater than 60 mm [3][4].
◦
Serosal and retropancreatic tissue invasion are present [1].
◦
Portal venous system invasion is present [1][2].
◦
According to the JPS eighth edition, T3 is defined as a tumor that extends beyond the pancreas but does not involve the CA or SMA [1][5]. T4 is defined as a tumor that involves the CA or SMA [1][5].
◦
Given that the tumor extends beyond the pancreas, but does not involve the CA or SMA, the T classification is T3 [1].
•
Task 3: Determine the N classification of pancreatic cancer
◦
The image findings state that no lymph node metastases are present.
◦
Therefore, the N classification is N0, indicating no regional lymph node metastasis [6].
•
Task 4: Determine the M classification of pancreatic cancer
◦
The image findings indicate that no distant metastases are observed.
◦
Therefore, the M classification is M0, indicating no distant metastasis [6].
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The tumor is in the tail of the pancreas.
◦
The tumor invades the splenic vein (a part of the portal venous system), obstructing it [1][2].
◦
Based on the resectability classifications:
▪
Resectable (R) indicates no tumor contact with the SMV or PV, or less than 180 degrees contact/invasion without occlusion [7].
▪
Borderline Resectable (BR-PV) indicates tumor contact/invasion of the SMV/PV of 180 degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [7].
▪
Unresectable (UR-LA) indicates tumor contact/invasion of the SMV/PV of 180 degrees or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum [8].
◦
Since the splenic vein is obstructed, the tumor is considered at least borderline resectable [7]. However, since the image findings do not clarify whether the occlusion extends beyond the inferior border of the duodenum, it is difficult to distinguish between BR and UR. Therefore, the classification is BR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case49_answer.txt <==
Okay, I will analyze the provided image findings and complete the tasks as requested, drawing on information from the sources.
Task 1: Local Invasion Factors
Based on the image findings and the definitions provided in the sources, here's the assessment of local invasion factors:
•
CH (Bile duct invasion): No mention of bile duct invasion in the image findings, therefore CH0 [1].
•
DU (Duodenal invasion): No mention of duodenal invasion in the image findings, therefore DU0 [1].
•
S (Serosal invasion): Serosal invasion is noted in the image findings, therefore S1 [1].
•
RP (Retropancreatic tissue invasion): Retropancreatic tissue invasion is noted in the image findings, therefore RP1 [1].
•
PV (Portal venous system invasion): No mention of portal venous system invasion in the image findings, therefore PV0 [1].
•
A (Arterial system invasion): The image findings indicate contact of more than 180° with the splenic artery, suggesting invasion and the tumor is in contact with the aorta, with an indistinct boundary, indicating invasion, therefore A1 [2].
•
PL (Extrapancreatic nerve plexus invasion): No mention of extrapancreatic nerve plexus invasion in the image findings, therefore PL0 [2].
•
OO (Invasion of other organs): The image findings indicate the tumor is in contact with the aorta, with an indistinct boundary, indicating invasion, therefore OO1 [3].
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV0, A1, PL0, OO1
Task 2: T Classification
The T classification in the JPS eighth edition combines tumor size and extrapancreatic extension [4]. The tumor is described as an infiltrative pancreatic cancer measuring 55 mm in the body of the pancreas [5]. The tumor extends beyond the pancreas and involves the aorta and splenic artery [1][2]. According to the JPS classification:
•
T1: Tumor limited to the pancreas, with a size of 20 mm or less [6].
•
T2: Tumor limited to the pancreas, with a size of more than 20 mm [6].
•
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
•
T4: Tumor involves the CA or SMA [1].
Given that the tumor extends beyond the pancreas, and involves the splenic artery, and aorta, this classifies it as T4 [1].
Task 3: N Classification
The image findings state that no lymph node metastases are present [7]. Based on this, the N classification is N0 [7].
Task 4: M Classification
The image findings indicate that two hypodense masses are observed in the right lobe of the liver, raising suspicion of liver metastases. Liver metastases are classified as M1 [7][8]. Therefore, the M classification is M1.
Task 5: Resectability Classification
•
Resectable (R): No tumor contact with the SMV or PV, less than 180° contact, or invasion without occlusion. Clear fat planes around the SMA, CA, and CHA show no contact or invasion [9].
•
Borderline Resectable (BR): Subclassified into BR-PV (SMV/PV invasion) and BR-A (arterial invasion). BR-A is defined as tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity [10].
•
Unresectable (UR): Subclassified into UR-LA (locally advanced) and UR-M (distant metastasis). UR-LA involves tumor contact or invasion of the SMV/PV of 180° or more, or occlusion extending beyond the inferior border of the duodenum, or tumor contact or invasion of the SMA and/or CA of 180°or more [10]. UR-M involves distant metastasis including non-regional lymph node metastasis [11].
Given that the tumor is invading the aorta and there are suspected liver metastases, the classification is UR [10][11]. Specifically, both UR-LA (due to arterial invasion) and UR-M (due to distant metastasis) criteria are met. Since there is both BR and UR criteria met, the response is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case4_answer.txt <==
Okay, I will analyze the provided image findings and complete the tasks as requested, drawing on information from the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings:
•
The common bile duct is interrupted by the tumor, indicating bile duct invasion [1]. Therefore, CH1.
•
There is no mention of duodenal invasion, thus DU0 [1].
•
There is no mention of serosal invasion, therefore, S0 [1].
•
There is no mention of retropancreatic tissue invasion, thus, RP0 [1].
•
There is contact of more than 180° with the portal vein, indicating potential invasion [2]. Therefore, PV1 [1].
•
No arterial system invasion is noted, thus, A0 [3].
•
No extrapancreatic nerve plexus invasion is noted, therefore, PL0 [3].
•
No other organ invasion is noted, therefore, OO0 [4].
Therefore, the local invasion factors are: CH1, DU0, S0, RP0, PV1, A0, PL0, OO0.
Task 2: Determine the T classification of pancreatic cancer
The tumor is 19 mm in size and located in the head of the pancreas [5][6]. According to the JPS classification, T1 tumors are 20 mm or less in the largest diameter and limited to the pancreas. Since the tumor is 19 mm, it falls under the T1 category. Based on size alone, the tumor would be classified as T1c because it is greater than 10mm but no more than 20mm [7]. However, the presence of bile duct invasion and portal vein invasion do not change the T1 classification. The size determines the subclassification of T1 [7]. Therefore, the T classification of this pancreatic cancer is T1c.
Task 3: Determine the N classification of pancreatic cancer
•
Lymph node metastases are identified in two nodes at station 17 and four nodes at station 18 [8].
•
According to Table 2, for a tumor in the head of the pancreas, lymph node stations 17 and 18 are considered regional lymph nodes [9].
•
Since the metastasis is present in the regional lymph nodes, it would be classified as N1 [10].
•
The total number of metastatic nodes is six (two at station 17 and four at station 18), which is more than four.
•
Therefore, the N classification is N1b [10].
Task 4: Determine the M classification of pancreatic cancer
Multiple liver metastases are observed [10][11]. Since there are distant metastases, the M classification is M1.
Task 5: Determine the resectability classification of pancreatic cancer
•
The tumor has contact of more than 180° with the portal vein [2].
•
Based on the criteria, this would classify the case as borderline resectable (BR-PV) [2].
•
However, multiple liver metastases are also present [10][11]. This is an indication of an unresectable tumor (UR-M) [12][13].
•
According to the instructions, if both BR and UR apply, the classification should be UR.
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case50_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of Tasks 1 through 5:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer [1][2][3]
•
The image findings indicate serosal invasion and retropancreatic tissue invasion are present, while no other local invasion factors were identified.
•
Therefore: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0
•
Task 2: Determine the T classification of pancreatic cancer [1][4][5]
•
The tumor is located in the tail of the pancreas and measures 35 mm [6].
•
Serosal and retropancreatic tissue invasion are present [1].
•
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
•
Therefore: T3
•
Task 3: Determine the N classification of pancreatic cancer [7][8][9][10][11]
•
Lymph node metastases are observed in two nodes each at stations 9 and 10 [11]. For a tumor in the tail of the pancreas, lymph nodes 9, 10, 11p, 11d, 18, and 8a are considered regional lymph nodes [11]. Since the detected lymph node metastases are regional lymph nodes, the classification will be N1a or N1b.
•
N1a: Metastasis in one to three regional lymph nodes [12].
•
N1b: Metastasis in four or more regional lymph nodes [12].
•
Since there are a total of four regional lymph node metastases (two at station 9 and two at station 10): N1b
•
Task 4: Determine the M classification of pancreatic cancer [12][13][14]
•
No distant metastases other than regional lymph node metastasis are observed [12][13].
•
Therefore: M0
•
Task 5: Determine the resectability classification of pancreatic cancer [15][16][17]
•
The tumor is in the tail of the pancreas [6].
•
The image findings indicate an infiltrative pancreatic cancer measuring 35 mm with serosal and retropancreatic tissue invasion [1][18].
•
There is no mention of contact or invasion of the SMV/PV, SMA, CA, or CHA [15][16].
•
There is no mention of distant metastasis [17].
•
Based on the information, the cancer is likely to be Resectable (R) [15].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case51_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
Based on the image findings, the local invasion factors are:
▪
Serosal invasion is present [1].
▪
Retropancreatic tissue invasion is present [1].
▪
Splenic vein interruption suggests portal venous system invasion [1][2].
◦
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0.
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is located in the tail of the pancreas and measures 36 mm [3].
◦
T classification in the JPS eighth edition combines tumor size and extrapancreatic extension [4].
◦
T1 tumors are limited to the pancreas and 20mm or less [5].
◦
T2 tumors are limited to the pancreas and more than 20mm [5].
◦
T3 tumors extend beyond the pancreas but do not involve the celiac artery (CA) or superior mesenteric artery (SMA) [1].
◦
Given the tumor extends beyond the pancreas (S1, RP1, PV1) and is larger than 20mm, but does not involve the CA or SMA, the T classification is: T3 [1].
•
Task 3: Determine the N classification of pancreatic cancer
◦
No lymph node metastases are present based on the image findings.
◦
N0 indicates no regional lymph node metastasis [6].
◦
Therefore, the N classification is: N0.
•
Task 4: Determine the M classification of pancreatic cancer
◦
No other metastases are observed based on the image findings.
◦
M0 indicates no distant metastasis [6].
◦
Therefore, the M classification is: M0.
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The tumor involves the splenic vein, which is part of the portal venous system [2].
◦
Since there is no mention of contact or invasion of the SMA, CA, or CHA, the classification would be BR-PV (SMV/PV invasion alone) if the invasion is less than 180 degrees or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [7].
◦
UR-LA (locally advanced) indicates tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum, or tumor contact/invasion of the SMA and/or CA of 180° or more [8].
◦
Since the extent of SMV/PV invasion (less than 180 degrees vs. 180 degrees or more) and the inferior border of the duodenum are not mentioned, and since we do not have enough information to distinguish between BR-PV and UR-LA, the conservative approach is to classify this as UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case52_answer.txt <==
Based on the image findings and the provided information, here are the responses to the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer [1][2][3]
•
Since dynamic CT revealed no evidence of a primary tumor and no local invasion factors were identified, the local invasion factors are:
◦
CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
•
Task 2: Determine the T classification of pancreatic cancer [4][5]
•
Given that there is no evidence of a primary tumor, the T classification is:
◦
T0: No evidence of primary tumor [5]
•
Task 3: Determine the N classification of pancreatic cancer [4][6]
•
Since there are no findings suggestive of lymph node metastasis:
◦
N0: No regional lymph node metastasis [6]
•
Task 4: Determine the M classification of pancreatic cancer [4][6]
•
As no other metastases are observed:
◦
M0: No distant metastasis [6]
•
Task 5: Determine the resectability classification of pancreatic cancer [7][8][9]
•
Given the absence of a primary tumor, no local invasion, and no distant metastasis, the resectability classification is:
◦
R: Resectable [7]

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case53_answer.txt <==
Okay, based on the provided image findings and the information in the sources, here's an analysis of the pancreatic cancer case, addressing Tasks 1 through 5:
Task 1: Local Invasion Factors
•
Based on the image findings, the local invasion factors are:
◦
Serosal invasion (S1) is present [1].
◦
Retropancreatic tissue invasion (RP1) is present [1].
◦
Portal venous system invasion (PV1) is present due to more than 180° contact with both the portal vein and the superior mesenteric vein, along with vascular stenosis [1].
◦
Arterial system invasion (A1) is present due to contact of less than 180° with the celiac artery, raising suspicion of invasion [2].
◦
No other local invasion factors were identified, therefore:
▪
Bile duct invasion (CH0) is absent [1].
▪
Duodenal invasion (DU0) is absent [1].
▪
Extrapancreatic nerve plexus invasion (PL0) is absent [2].
▪
Invasion of other organs (OO0) is absent [3].
•
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0
Task 2: T Classification
•
The tumor is described as an infiltrative pancreatic cancer measuring 58 mm [4].
•
According to the JPS classification, T categories are defined by a combination of tumor size and extrapancreatic extension [5].
•
A tumor of 58mm is larger than 40mm and less than 60mm [4].
•
T3 is defined as a tumor that extends beyond the pancreas, but does not involve the celiac artery (CA) or superior mesenteric artery (SMA) [1].
•
T4 is defined as a tumor that involves the CA or SMA [1].
•
Since the tumor has contact with the celiac artery (A1), the T classification is T4 [1].
Task 3: N Classification
•
The image findings state that no lymph node metastases are present [6].
•
Therefore, the N classification is N0 [6].
Task 4: M Classification
•
The image findings state that no other metastases are observed [6].
•
Therefore, the M classification is M0 [6].
Task 5: Resectability Classification
•
Based on the image findings, the tumor has contact of more than 180° with both the portal vein (PV) and superior mesenteric vein (SMV) and there is vascular stenosis [7].
•
The tumor also has contact of less than 180° with the celiac artery (CA) [8].
•
"BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum." [7].
•
"BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA." [8].
•
Since the tumor has the above characteristics for both BR-PV and BR-A, and because the response should be UR if both BR and UR apply, then the following should be examined:
◦
"UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta." [8].
•
Given that the tumor has more than 180° contact with the PV/SMV with stenosis, the tumor is classified as UR-LA.
•
"UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis." [9]
•
The tumor does not have distant metastasis (M0), so UR-M does not apply.
•
Therefore, the resectability classification is UR [8].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case54_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
•
The image findings indicate no local invasion factors are identified. Therefore, the diagnosis is:
•
CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer
•
The image findings describe an infiltrative pancreatic cancer measuring 6 mm in the head of the pancreas, and no local invasion factors are identified. According to the JPS classification, T1 tumors are limited to the pancreas and 20 mm or less in the largest diameter [4]. T1 is further subcategorized based on size, and a tumor size greater than 5 mm and less than 10 mm is classified as T1b [4]. Therefore, the T classification is:
•
T1b [4]
•
Task 3: Determine the N classification of pancreatic cancer
•
The image findings state there are no findings suggestive of lymph node metastasis. Therefore, the N classification is:
•
N0 [5]
•
Task 4: Determine the M classification of pancreatic cancer
•
The image findings indicate that no other metastases are observed. Therefore, the M classification is:
•
M0 [5]
•
Task 5: Determine the resectability classification of pancreatic cancer
•
Based on the previous classifications (T1b, N0, M0) and the image findings, there's no indication of distant metastasis or significant vascular involvement. Resectable (R) is defined as no tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion and clear fat planes around the SMA, CA, and common hepatic artery (CHA) showing no contact or invasion [6]. Therefore, the resectability classification is:
•
R[6]

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case55_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors
◦
Based on the image findings, the local invasion factors are:
▪
Serosal invasion: S1 [1]
▪
Retropancreatic tissue invasion: RP1 [1]
▪
Arterial system invasion involving the splenic artery (Asp): A1 [1][2]
▪
Invasion of other organs, specifically the aorta: OO1 [1][3]
◦
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV0, A1, PL0, OO1 [1][2][3].
•
Task 2: Determine the T classification
◦
The tumor is located in the body of the pancreas [4].
◦
The tumor size is 39 mm [5].
◦
The tumor extends beyond the pancreas but does not involve the CA or SMA [1]. However, the tumor does involve the aorta, which is considered invasion of other organs [3].
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1]
◦
T4: Tumor involves the CA or SMA [1]
◦
Since the tumor involves the aorta, it will be T3.
•
Task 3: Determine the N classification
◦
Lymph node metastases are observed in two nodes each at stations 9 and 10 [6]. According to the table, for a tumor in the body of the pancreas, lymph nodes at stations 9, 10, 11p, 11d, 14t, and 18 are considered regional lymph nodes [6].
◦
Since there are metastases in two nodes at station 9 and two nodes at station 10, there are a total of four regional lymph node metastases [6].
◦
N1b: Metastasis in four or more regional lymph nodes [7]
◦
Therefore, the N classification is N1b.
•
Task 4: Determine the M classification
◦
No distant metastasis is observed other than lymph node metastasis in regional nodes [7].
◦
Therefore, the M classification is M0.
•
Task 5: Determine the resectability classification
◦
The tumor is in contact with the aorta, with an indistinct boundary, indicating invasion [8].
◦
UR-LA (locally advanced): Tumor contact or invasion of the aorta [8].
◦
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case56_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings:
•
Serosal invasion is present [1]. Therefore, S1.
•
Retropancreatic tissue invasion is present [1]. Therefore, RP1.
•
There is invasion of the splenic vein, which is part of the portal venous system [2]. Therefore, PV1.
•
There is invasion of the left renal vein [3]. Therefore, OO1.
•
No other local invasion factors were identified [3]. Therefore, CH0, DU0, A0 and PL0
The local invasion factors are: CH0, DU0, S1, RP1, PV1, A0, PL0, OO1.
Task 2: Determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
•
The tumor size is 58 mm [4].
•
The tumor extends beyond the pancreas, as evidenced by serosal and retropancreatic tissue invasion [1][5].
•
The tumor does not involve the celiac artery (CA) or superior mesenteric artery (SMA) [1][5].
•
Based on the information, the tumor is T3 [1][6]. A T3 tumor extends beyond the pancreas but does not involve the CA or SMA [1]. T1 and T2 tumors are limited to the pancreas [6]. T4 tumors involve the CA or SMA [1]. The tumor does not involve the CA or SMA, therefore it cannot be T4, and because the tumor extends beyond the pancreas, it cannot be T1 or T2.
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b) based on the defined criteria for regional lymph nodes.
•
Lymph node metastases are observed in two nodes at station 8a and two nodes at station 11p [7][8].
•
For a tumor in the tail of the pancreas, stations 8a and 11p are considered regional lymph nodes [9].
•
There are a total of four regional lymph nodes with metastasis, which is categorized as N1b [10]. N1a is defined as metastasis in one to three regional lymph nodes [10].
Task 4: Determine the M classification of pancreatic cancer (M0, M1).
•
Multiple nodular shadows are observed in both lungs, indicating suspicion of multiple lung metastases [11].
•
Lung metastases are considered distant metastases, which is classified as M1 [11].
•
Therefore, the M classification is M1.
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR).
•
The presence of distant metastasis (M1) makes the tumor unresectable [12].
•
Specifically, distant metastasis is classified as UR-M [13].
•
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case57_answer.txt <==
Based on the image findings provided (Case 57) and the information from the sources, here's a breakdown of Tasks 1 through 5:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
•
The image findings indicate that no local invasion factors are identified. Therefore, the diagnosis is:
◦
CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
•
The image findings describe a 9 mm nodular pancreatic cancer located in the tail of the pancreas with no local invasion [4]. According to the JPS classification, the T category is determined by both tumor size and extrapancreatic extension [5]. Since the tumor is limited to the pancreas and is greater than 5 mm and less than 10 mm in the largest diameter, the T classification is:
◦
T1b [6].
•
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b) based on the defined criteria for regional lymph nodes
•
The image findings state that there are no findings suggestive of lymph node metastasis. Therefore, the N classification is:
◦
N0 [7].
•
Task 4: Determine the M classification of pancreatic cancer (M0, M1)
•
The image findings indicate multiple nodular shadows in both lungs, raising suspicion of multiple lung metastases. According to the classification, metastasis to non-regional lymph nodes and distant metastasis are classified as M1 [7][8]. The M classification is:
◦
M1 [7].
•
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR). Respond with BR if the classification is BR-PV or BR-A, and UR if it is UR-LA or UR-M. If both BR and UR apply, respond with UR.
•
Since distant metastasis is suspected based on the presence of multiple lung nodules [7], the resectability classification is:
◦
UR [9]. Specifically, it falls under UR-M (tumor with distant metastasis) [10].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case58_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
Given the findings of serosal invasion, retropancreatic tissue invasion, and contact of more than 180° with the portal vein, the local invasion factors are:
◦
S1 (serosal invasion present) [1]
◦
RP1 (retropancreatic tissue invasion present) [1]
◦
PV1 (portal venous system invasion present) [1]
◦
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0 [1].
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is described as an infiltrative pancreatic cancer measuring 48 mm in the head of the pancreas [2][3]. According to the eighth edition of the JPS classification, the T category is evaluated by combining "tumor size" and "extrapancreatic extension" [2].
◦
T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter [4]
◦
T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter [4]
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1]
◦
T4: Tumor involves the CA or SMA [1]
◦
Given the tumor extends beyond the pancreas (S1, RP1, PV1) and is larger than 40mm but not greater than 60mm, but does not involve the CA or SMA, the T classification is: T3 [1][5].
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastasis is observed in one node at station 14t [6].
◦
Station 14t is considered a regional lymph node for tumors in the pancreatic head [7][8].
◦
N0: No regional lymph node metastasis [6]
◦
N1: Regional lymph node metastasis [6]
◦
N1a: Metastasis in one to three regional lymph nodes [6]
◦
N1b: Metastasis in four or more regional lymph nodes [6]
◦
Since there is metastasis in one regional lymph node (14t), the N classification is: N1a [6].
•
Task 4: Determine the M classification of pancreatic cancer
◦
Osteolytic changes are noted on the left side of the Th8 vertebral body, raising suspicion of bone metastasis [6].
◦
M0: No distant metastasis [6]
◦
M1: Distant metastasis [6]
◦
Bone metastasis is a distant metastasis site [6].
◦
Therefore, the M classification is: M1 [6].
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The image findings indicate an infiltrative pancreatic cancer, serosal and retropancreatic tissue invasion, more than 180° contact with the portal vein (suggesting invasion), and bone metastasis [9][10][11].
◦
Resectable (R): Fails to meet the criteria [9]
◦
Borderline Resectable (BR):
▪
BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [9]. The case meets this condition.
▪
BR-A (arterial invasion): Not applicable [10]
◦
Unresectable (UR):
▪
UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Not applicable [10].
▪
UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. The case meets this condition with bone metastasis [11].
◦
Since the criteria for UR-M (distant metastasis) are met, the resectability classification is: UR [11].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case59_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
Based on the image findings, the local invasion factors are:
▪
Serosal invasion is present [1].
▪
Retropancreatic tissue invasion is present [1].
▪
Arterial system invasion is present, specifically the splenic artery (Asp) [2].
▪
Invasion of other organs is present, specifically the colon [3].
◦
Therefore, the diagnosis is: CH0, DU0, S1, RP1, PV0, A1, PL0, OO1 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is located in the body of the pancreas and measures 56 mm [4][5].
◦
Serosal and retropancreatic tissue invasion are present [1].
◦
T categories in the JPS eighth edition are determined by combining tumor size and extrapancreatic extension [6].
◦
A tumor size of greater than 40 mm but not greater than 60 mm would classify it as TS3 [5].
◦
T3 is defined as a tumor that extends beyond the pancreas but does not involve the CA or SMA [1].
◦
T4 is defined as a tumor that involves the CA or SMA [1].
◦
Given that the tumor involves the splenic artery, it is classified as T4 [1][2].
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastases are observed in two nodes each at stations 10 and 11d [7].
◦
For a tumor in the body of the pancreas, lymph nodes 10 and 11d are considered regional lymph nodes [7].
◦
N1a is defined as metastasis in one to three regional lymph nodes [8].
◦
N1b is defined as metastasis in four or more regional lymph nodes [8].
◦
Since there are a total of four regional lymph node metastases, the classification is N1b [8].
•
Task 4: Determine the M classification of pancreatic cancer
◦
No distant metastases other than regional lymph node metastasis are observed [8][9].
◦
Therefore, the M classification is M0 [8].
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The tumor involves the splenic artery [2].
◦
There is invasion into the colon [3].
◦
According to the resectability classification, tumor contact or invasion of the SMA and/or CA of 180°or more is classified as UR-LA (locally advanced) [10].
◦
Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA, is classified as UR-LA (locally advanced) [10].
◦
Given the arterial involvement and invasion of the colon, the resectability classification is UR [10].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case5_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
Task 1: Diagnose the local invasion factors of pancreatic cancer
Given the findings:
Serosal invasion and retropancreatic tissue invasion are noted.
Contact of more than 180° with the superior mesenteric vein, suggesting potential invasion.
Stenosis of the splenic artery is noted, raising suspicion of invasion.
Based on these findings and the local invasion factors defined in the source [1, 2]:
CH0, DU0, S1, RP1, PV1, A1, PL0, OO0
Task 2: Determine the T classification of pancreatic cancer
The tumor is located in the body of the pancreas and measures 45 mm [3].
Serosal and retropancreatic tissue invasion is present [1].
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
Therefore, the T classification is T3 [1].
Task 3: Determine the N classification of pancreatic cancer
Lymph node metastases are found in four nodes at station 8a [4].
Station 8a is a regional lymph node for both the head and body of the pancreas [5].
N1b: Metastasis in four or more regional lymph nodes [6].
Therefore, the N classification is N1b [6].
Task 4: Determine the M classification of pancreatic cancer
No distant metastases are observed [6].
Therefore, the M classification is M0 [6].
Task 5: Determine the resectability classification of pancreatic cancer
The tumor has contact of more than 180° with the superior mesenteric vein (PV1) without exceeding the inferior border of the duodenum [7].
Stenosis of the splenic artery is noted, raising suspicion of arterial invasion (A1) [8].
BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [7].
BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA [8].
Since there's suspicion of arterial invasion and the tumor has contact of more than 180° with the superior mesenteric vein, the resectability classification is BR [7, 8].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case60_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
Given the image findings, the local invasion factors are:
▪
Serosal invasion: S1 [1]
▪
Retropancreatic tissue invasion: RP1 [1]
▪
Portal venous system invasion: PV1 [1]
▪
Invasion of other organs (right renal vein): OO1 [2]
◦
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV1, A0, PL0, OO1 [1][2].
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is in the head of the pancreas and measures 59 mm [3].
◦
The tumor extends beyond the pancreas but does not involve the celiac artery (CA) or superior mesenteric artery (SMA), but does involve the portal venous system [1][4].
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
◦
Therefore, the T classification is T3 [1].
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastasis is observed in one node at station 8p [5].
◦
For tumors in the pancreatic head and body, lymph nodes 6, 8a, 8p, 9, 10, 11p, 11d, 12a, 12b, 12p, 13, 14t, 17, and 18 are considered regional lymph nodes [6].
◦
N1a: Metastasis in one to three regional lymph nodes [7]
◦
Therefore, the N classification is N1a [7].
•
Task 4: Determine the M classification of pancreatic cancer
◦
No distant metastases are observed [7].
◦
Therefore, the M classification is M0 [7].
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The tumor involves contact of more than 180° with the portal vein (PV), suggesting invasion, but no invasion beyond the inferior border of the duodenum is observed [8].
◦
There is tumor contact with the right renal vein, which shows stenosis, indicating invasion [2].
◦
BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [8].
◦
UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta [9].
◦
Since the tumor contact of more than 180° with the portal vein does not extend beyond the inferior border of the duodenum, and there is invasion of the right renal vein, the resectability classification is borderline resectable, specifically BR [8].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case61_answer.txt <==
Okay, based on the provided image findings and the information in the sources, here's an analysis of the pancreatic cancer case, addressing Tasks 1 through 5:
Task 1: Local Invasion Factors
•
Duodenal invasion is suspected [image findings]. Therefore, DU1.
•
Serosal invasion is noted [image findings]. Therefore, S1.
•
There is contact of more than 180° with both the portal vein and the superior mesenteric vein, along with vascular stenosis, suggesting invasion [image findings]. The portal venous system includes the portal vein (PVp) and superior mesenteric vein (PVsm) [1]. Therefore, PV1.
•
There is contact of more than 180° with the common hepatic artery [image findings]. The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp) [1]. Although there is no mention of SMA or CA involvement, there is invasion of the CHA. Therefore, A1.
•
No other local invasion factors are identified [image findings], therefore: CH0, RP0, PL0, and OO0
Therefore, the local invasion factors are: CH0, DU1, S1, RP0, PV1, A1, PL0, OO0.
Task 2: T Classification
•
The tumor is 42 mm in size [image findings], which falls into the category of TS3: Tumor size >40 mm but not >60 mm [2].
•
T categories for primary pancreatic cancer in the JPS eighth edition evaluate the category by combining "tumor size" and "extrapancreatic extension" [3].
•
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [4].
•
T4: Tumor involves the CA or SMA [4].
•
Since the tumor extends beyond the pancreas, involves the common hepatic artery, but not the celiac or superior mesenteric artery, and is > 40 mm in size but not > 60 mm, it fits T3 [3][4]. Note that although the tumor size is in the TS3 range, the T category is not solely based on size, it also takes into consideration the presence of extrapancreatic extension [3].
Therefore, the T classification is T3.
Task 3: N Classification
•
Lymph node metastases are observed in one node at station 12a and three nodes at station 12b [image findings].
•
Regional lymph nodes for the pancreatic head include 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 [5].
•
Since both station 12a and 12b are regional lymph nodes for the head of the pancreas, the metastasis in one to three regional lymph nodes indicates N1a.
•
N1a: Metastasis in one to three regional lymph nodes [6].
Therefore, the N classification is N1a.
Task 4: M Classification
•
No other metastases are observed [image findings].
•
Metastasis to non-regional lymph nodes is classified under M classification [7].
•
M0: No distant metastasis [6].
•
M1: Distant metastasis [6].
•
Since there are no distant metastases, the M classification is M0.
Therefore, the M classification is M0.
Task 5: Resectability Classification
•
Resectable (R): No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. Clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion [8].
•
Borderline Resectable (BR): Subclassified according to SMV/PV invasion alone (BR-PV) or arterial invasion (BR-A) [8].
◦
BR-PV: Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.
◦
BR-A: Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA [9].
•
Unresectable (UR): Subclassified according to locally advanced (UR-LA) or tumor with distant metastasis (UR-M) [9].
◦
UR-LA: Tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180° or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta [9].
◦
UR-M: Distant metastasis, including nonregional lymph node metastasis [10].
•
The case presents with contact of more than 180° with both the portal vein and the superior mesenteric vein, along with vascular stenosis [image findings]. There is also contact of more than 180° with the common hepatic artery [image findings]. Also, no invasion beyond the inferior border of the duodenum is observed [image findings].
•
This tumor is classified as BR-PV because it shows tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [8]. It is also classified as BR-A because there is contact of more than 180° with the common hepatic artery, with no involvement of the celiac or proper hepatic artery [9]. Although, according to the image findings, there is no contact with or invasion of the SMA or CA, the common hepatic artery is part of the arterial system and is included under BR-A.
Therefore, the resectability classification is BR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case62_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
•
The image findings indicate that no local invasion factors are identified. Therefore, the diagnosis is:
•
CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer
•
The image findings show an 8 mm nodular pancreatic cancer in the body of the pancreas with no local invasion [1][2][3]. According to the JPS eighth edition classification, the T category is determined by combining tumor size and extrapancreatic extension [4]. Since the tumor is limited to the pancreas and is greater than 5 mm and less than 10 mm in the largest diameter, the T classification is:
•
T1b [5].
•
Task 3: Determine the N classification of pancreatic cancer
•
The image findings indicate no lymph node metastasis [6]. Therefore, the N classification is:
•
N0 [7].
•
Task 4: Determine the M classification of pancreatic cancer
•
The image findings show no evident distant metastases [7]. Therefore, the M classification is:
•
M0 [7].
•
Task 5: Determine the resectability classification of pancreatic cancer
•
The image findings indicate no tumor contact or invasion of the SMV, PV, SMA, CA, or CHA, and no distant metastasis [8][9][10]. Therefore, the resectability classification is:
•
R [8].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case63_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
•
The image findings indicate that no local invasion factors are identified. Therefore, the diagnosis is:
•
CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer
•
The tumor is limited to the pancreas and measures 6 mm [4]. According to the JPS classification, this falls under:
•
T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter [4].
•
Task 3: Determine the N classification of pancreatic cancer
•
The image findings suggest no lymph node metastasis. Therefore:
•
N0: No regional lymph node metastasis [5].
•
Task 4: Determine the M classification of pancreatic cancer
•
No other metastases are observed, so:
•
M0: No distant metastasis [5].
•
Task 5: Determine the resectability classification of pancreatic cancer
•
Given the absence of local invasion factors, the tumor's location in the tail of the pancreas, and no distant metastasis, the resectability classification is:
•
R: Resectable [6].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case64_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer [1][2][3]
◦
Given the presence of serosal invasion and retropancreatic tissue invasion, and no other local invasion factors identified from the image findings, the local invasion factors are: S1, RP1 [1]. All others are absent.
◦
Therefore, the diagnosis is: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0. The arterial system (A) is deemed present (A1) due to contact of more than 180° with both the celiac artery and splenic artery, suggesting invasion, with the celiac artery showing stenosis [2][4].
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor extends beyond the pancreas and involves the celiac artery (CA) or superior mesenteric artery (SMA) [1]. According to the JPS eighth edition, T4 is based on CA or SMA invasion [5]. The tumor size is greater than 60mm, but T category in the JPS eighth edition evaluates the category by combining tumor size and extrapancreatic extension, and T4 is based on CA or SMA invasion [5][6].
◦
Therefore, the T classification is T4 [1].
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastases are observed in two nodes each at stations 8a and 8p [7][8]. According to Table 2, for pancreatic body, 8a and 8p are regional lymph nodes [9]. Since there are metastases in four regional lymph nodes (two in 8a and two in 8p), the N classification is N1b [10].
◦
Therefore, the N classification is N1b.
•
Task 4: Determine the M classification of pancreatic cancer
◦
Multiple small nodules are observed in both lungs, raising suspicion of multiple lung metastases. Lymph node metastasis outside the regional nodes should be recorded as M1 [10][11]. The M1 site can be pulmonary (PUL) [10].
◦
Therefore, the M classification is M1.
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
Given the distant metastasis (multiple lung metastases), the classification would be UR-M (tumor with distant metastasis) [4][12]. Also, since there is contact of more than 180° with both the celiac artery and splenic artery, with the celiac artery showing stenosis, the classification could be UR-LA (locally advanced) [4].
◦
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case65_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
•
The image findings indicate that no local invasion factors are identified. Therefore, the diagnosis is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer
•
The image findings describe a pancreatic carcinoma in situ measuring 10 mm in the body of the pancreas.
◦
Since it is carcinoma in situ, the T classification is Tis [4].
•
Task 3: Determine the N classification of pancreatic cancer
•
The image findings state there are no findings suggestive of lymph node metastasis.
◦
Therefore, the N classification is N0 [5].
•
Task 4: Determine the M classification of pancreatic cancer
•
The image findings state that no other metastases are observed.
◦
Therefore, the M classification is M0 [5].
•
Task 5: Determine the resectability classification of pancreatic cancer
•
Based on the previous classifications:
◦
T is Tis
◦
N is N0
◦
M is M0
•
Given that there is no mention of tumor contact or invasion of the SMV, PV, SMA, CA, or CHA, and no distant metastasis [6][7][8], the resectability classification is R [6].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case66_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
Task 1: Diagnose the local invasion factors of pancreatic cancer
Based on the image findings:
•
Common bile duct interruption suggests bile duct invasion [1].
•
Duodenal stenosis and extensive contact suggest duodenal invasion [1].
•
Serosal and retropancreatic tissue invasion are noted [1].
•
Contact of more than 180° with the superior mesenteric vein (SMV) suggests portal venous system invasion [1][2].
•
Contact of more than 180° with the superior mesenteric artery (SMA), celiac artery (CA), and common hepatic artery (CHA) suggests arterial system invasion [1][2].
Therefore, the local invasion factors are: CH1, DU1, S1, RP1, PV1, A1, PL0, OO0.
Task 2: Determine the T classification of pancreatic cancer
•
The tumor size is 47 mm, which is greater than 40 mm but not greater than 60 mm [3].
•
The tumor extends beyond the pancreas and involves the SMA and CA [1].
Therefore, the T classification is T4, because the tumor involves the CA and SMA [1][4].
Task 3: Determine the N classification of pancreatic cancer
•
No lymph node metastases are present in regional lymph nodes [5].
Therefore, the N classification is N0 [6].
Task 4: Determine the M classification of pancreatic cancer
•
No other metastases are observed [6].
Therefore, the M classification is M0 [6].
Task 5: Determine the resectability classification of pancreatic cancer
•
The tumor involves the SMA and CA by more than 180 degrees [7].
Therefore, the resectability classification is UR, specifically UR-LA (locally advanced) [7].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case67_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
•
Based on the image findings, an infiltrative pancreatic cancer is observed in the body of the pancreas [1]. Serosal and retropancreatic tissue invasion are noted, and there is superior mesenteric vein obstruction [image findings]. There is also contact of more than 180° with both the celiac artery and splenic artery, suggesting invasion, with the celiac artery showing stenosis [image findings]. No other local invasion factors are identified [image findings].
•
Therefore, the local invasion factors are:
◦
CH0 (absent) [2]
◦
DU0 (absent) [2]
◦
S1 (present) [2]
◦
RP1 (present) [2]
◦
PV1 (present) [2]
◦
A1 (present) [2]
◦
PL0 (absent) [3]
◦
OO0 (absent) [4]
•
Final Answer: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0
•
Task 2: Determine the T classification of pancreatic cancer
•
The T categories for primary pancreatic cancer in the JPS eighth edition are determined by a combination of tumor size and extrapancreatic extension [5]. The tumor size is 53 mm, and it extends beyond the pancreas [image findings, 5, 7]. T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion [5].
•
Given that the tumor involves the celiac artery (CA) [image findings, 10], the T classification is:
•
Final Answer: T4
•
Task 3: Determine the N classification of pancreatic cancer
•
Lymph node metastases are observed in one node at station 8a and two nodes at station 14t [image findings]. According to the source, for the pancreatic body, lymph nodes 8a and 14t are considered regional lymph nodes [6]. Since there are metastases in a total of three regional lymph nodes, the N classification is:
◦
N1a: Metastasis in one to three regional lymph nodes [7]
•
Final Answer: N1a
•
Task 4: Determine the M classification of pancreatic cancer
•
No distant metastases other than the lymph node metastases are observed [image findings]. Lymph node metastasis outside the regional nodes should be recorded as M1 [8]. However, in this case, the metastasis is to regional lymph nodes [image findings, 20].
•
Therefore, the M classification is:
•
Final Answer: M0
•
Task 5: Determine the resectability classification of pancreatic cancer
•
The image findings indicate obstruction of the superior mesenteric vein, serosal invasion, retropancreatic tissue invasion, and contact of more than 180° with both the celiac artery and splenic artery, suggesting invasion, with the celiac artery showing stenosis [image findings]. According to the source, tumor contact or invasion of the SMA and/or CA of 180° or more is classified as unresectable (UR-LA) [9].
•
Final Answer: UR

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case68_answer.txt <==
Based on the image findings and the provided excerpts, here's a breakdown of the tasks:
•
Task 1: Local invasion factors
◦
The tumor is located in the head of the pancreas [1].
◦
Retropancreatic tissue invasion is present [2].
◦
There is invasion of the portal venous system [2]. The portal venous system includes the portal vein and superior mesenteric vein [3].
◦
Invasion of the arterial system is present [2]. The arterial system includes the common hepatic artery [3].
◦
No other local invasion factors were identified.
•
Therefore, the local invasion factors are: CH0, DU0, S0, RP1, PV1, A1, PL0, OO0.
•
Task 2: T classification
◦
The tumor size is 31 mm [4].
◦
The tumor extends beyond the pancreas but does not involve the celiac artery (CA) or superior mesenteric artery (SMA).
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [2].
◦
T4: Tumor involves the CA or SMA [2].
•
Since the tumor involves the common hepatic artery, but not the celiac artery or superior mesenteric artery, and it extends beyond the pancreas, the T classification is T3.
•
Task 3: N classification
◦
Lymph node metastases are observed in one node at station 12a and three nodes at station 12b.
◦
Stations 12a and 12b are regional lymph nodes for the head of the pancreas [5].
◦
N1a: Metastasis in one to three regional lymph nodes [6].
◦
N1b: Metastasis in four or more regional lymph nodes [6].
•
Since there are a total of four regional lymph nodes with metastasis, the N classification is N1b.
•
Task 4: M classification
◦
No other evident metastases are observed.
◦
M0: No distant metastasis [6].
◦
M1: Distant metastasis [6].
•
Since no distant metastasis is observed, the M classification is M0.
•
Task 5: Resectability classification
◦
Tumor contact of more than 180° with both the portal vein and the superior mesenteric vein, along with vascular stenosis, suggests invasion [7][8].
◦
Tumor contact of more than 180° with the common hepatic artery is observed, suggesting invasion, though the tumor does not involve the proper hepatic artery or celiac artery [8].
◦
BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [7].
◦
BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA [8].
◦
UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta [8].
•
Since there is contact of more than 180° with both the portal vein/superior mesenteric vein, along with vascular stenosis, but no invasion beyond the inferior border of the duodenum, this meets the criteria for BR-PV. However, there is contact of more than 180° with the common hepatic artery, which means it also meets the criteria for UR-LA. Following the instruction to respond with UR if both BR and UR apply, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case69_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
Based on the image findings, the local invasion factors are:
▪
CH1 (Bile duct invasion present) [1]
▪
DU0 (Duodenal invasion absent) [1]
▪
S1 (Serosal invasion present) [1]
▪
RP1 (Retropancreatic tissue invasion present) [1]
▪
PV1 (Portal venous system invasion present) [1]
▪
A0 (Arterial system invasion absent) [2]
▪
PLX (Extrapancreatic nerve plexus invasion cannot be assessed) [2]
▪
OO0 (Invasion of other organs absent) [3]
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is described as an infiltrative pancreatic cancer measuring 39 mm in the head of the pancreas [4][5]. The definition of T categories for primary pancreatic cancer in the JPS eighth edition differs from that in the UICC eighth edition [6].
◦
T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter [7]
◦
T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter [7]
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1]
◦
T4: Tumor involves the CA or SMA [1]
◦
Given the tumor extends beyond the pancreas (S1, RP1, PV1) and measures 39 mm, but does not involve the CA or SMA, the T classification is T3 [1].
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastases are observed in one node at station 12a and three nodes at station 12b.
◦
Stations 12a and 12b are regional lymph nodes for the pancreatic head [8].
◦
N0: No regional lymph node metastasis [9]
◦
N1: Regional lymph node metastasis [9]
▪
N1a: Metastasis in one to three regional lymph nodes [9]
▪
N1b: Metastasis in four or more regional lymph nodes [9]
◦
Since there are a total of four regional lymph nodes with metastasis (one at 12a and three at 12b), the N classification is N1b [9].
•
Task 4: Determine the M classification of pancreatic cancer
◦
No distant metastases other than regional lymph node metastases are noted in the image findings.
◦
M0: No distant metastasis [9]
◦
M1: Distant metastasis [9]
◦
The M classification is M0 [9].
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The image findings indicate contact of more than 180° with the portal vein, suggesting invasion, but no invasion beyond the inferior border of the duodenum [10][11]. Also, there is no mention of SMA, CA, or CHA involvement.
◦
Resectable (R): No tumor contact with the SMV or PV, less than 180 contacts, or invasion without occlusion [10].
◦
Borderline Resectable (BR):
▪
BR-PV (SMV/PV invasion alone): Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [10].
▪
BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity [11].
◦
Unresectable (UR):
▪
UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum [11].
▪
UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis [12].
◦
Since there is contact of more than 180° with the portal vein, suggesting invasion, but no invasion beyond the inferior border of the duodenum, and no involvement of the SMA, CA, or CHA, the resectability classification is BR-PV, which should be responded to as BR [10].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case6_answer.txt <==
Okay, based on the provided image findings and the information in the sources, here's an analysis of the pancreatic cancer case, addressing Tasks 1 through 5:
Task 1: Local Invasion Factors
•
Based on the image findings, the following local invasion factors are present:
◦
Serosal invasion (S1) [1]
◦
Retropancreatic tissue invasion (RP1) [1]
◦
Portal venous system invasion (PV1) [1], due to contact of more than 180° with both the superior mesenteric vein (SMV) and the splenic vein [2].
◦
Arterial system invasion (A1) [2], due to contact of more than 180° with the splenic artery [2].
•
The image findings indicate no other local invasion factors are identified, so the local invasion factors are:
◦
Bile duct invasion (CH0) [1]
◦
Duodenal invasion (DU0) [1]
◦
Extrapancreatic nerve plexus invasion (PL0) [2]
◦
Invasion of other organs (OO0) [3]
•
Therefore, the complete local invasion factors are: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0
Task 2: T Classification
•
The tumor size is 58 mm, which falls into the TS3 category (tumor size >40 mm but not >60 mm) [4].
•
The T category in the JPS eighth edition combines tumor size and extrapancreatic extension [5].
•
Given the information in the sources, a tumor that extends beyond the pancreas but does not involve the CA or SMA is classified as T3 [1].
◦
In this case, the tumor extends beyond the pancreas (serosal and retropancreatic tissue invasion) and involves the splenic artery but not the CA or SMA.
◦
However, according to the source, T4 is defined as a tumor that involves the CA or SMA [1]. Since the description in the findings included the splenic artery but not the CA or SMA, and did not describe the CA or SMA being affected, the tumor is not classified as T4 [1].
◦
The findings state that the tumor is in contact with the superior mesenteric and splenic veins, which implies an extension beyond the pancreas [1].
•
Therefore, the T classification is T3 [1].
Task 3: N Classification
•
Lymph node metastasis is observed in one node at station 14t [Findings].
•
Station 14t is a regional lymph node for the body of the pancreas [6][7].
•
N1a is defined as metastasis in one to three regional lymph nodes [8].
•
Therefore, the N classification is N1a [8].
Task 4: M Classification
•
There is no distant metastasis beyond the regional lymph nodes [Findings].
•
Peritoneal cytology was not mentioned in the findings, but, according to the source, positive peritoneal cytology is considered distant metastasis [9].
•
According to the sources, M0 indicates no distant metastasis, and M1 indicates distant metastasis [8].
•
Since the findings explicitly state that no other metastases are observed, the M classification is M0 [8].
Task 5: Resectability Classification
•
The tumor involves the splenic artery with more than 180° contact [Findings].
•
According to the sources, UR-LA is defined as "tumor contact or invasion of the SMA and/or CA of 180° or more" [10].
•
Based on these criteria, the tumor is UR, specifically UR-LA, as the tumor has contact or invasion of the splenic artery (part of the arterial system) of more than 180° [10].
•
There is no distant metastasis, therefore UR-M does not apply [11].
•
The definition of BR-PV in the sources includes "Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum." [12]. The image findings state that there is contact of more than 180 degrees with the SMV and splenic vein, and that no invasion beyond the inferior border of the duodenum is observed [Findings]. Therefore, BR-PV also applies, but per your instructions, UR should be given when both BR and UR apply.
•
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case70_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Local invasion factors
◦
Based on the image findings:
▪
Common bile duct interruption suggests bile duct invasion [1].
▪
Serosal invasion and retropancreatic tissue invasion are noted [1].
▪
Superior mesenteric vein contact of more than 180° suggests portal venous system invasion [1][2].
▪
Celiac artery and common hepatic artery contact of more than 180° suggests arterial system invasion [1][2].
◦
Therefore, the local invasion factors are: CH1, DU0, S1, RP1, PV1, A1, PL0, OO0.
•
Task 2: T classification
◦
The tumor extends beyond the pancreas and involves both the celiac artery (CA) and superior mesenteric artery (SMA) [1].
◦
According to the JPS eighth edition, T4 is defined as a tumor involving the CA or SMA [1][3].
•
Task 3: N classification
◦
Lymph node metastasis is observed in one node at station 8p [4].
◦
For the pancreatic head and body, lymph node 8p is considered a regional lymph node [5].
◦
N1a is defined as metastasis in one to three regional lymph nodes [6].
•
Task 4: M classification
◦
No distant metastasis is observed [6].
◦
Therefore, the M classification is M0 [6].
•
Task 5: Resectability classification
◦
The tumor extends beyond the inferior border of the duodenum [7][8].
◦
There is contact of more than 180° with both the celiac artery and the common hepatic artery, suggesting invasion [8][9].
◦
These findings indicate that the tumor is UR-LA (locally advanced), thus the resectability classification is UR [8][9].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case71_answer.txt <==
Based on the image findings and the provided excerpts, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
The image findings indicate serosal invasion (S1) and retropancreatic tissue invasion (RP1) [1]. There is also "contact of more than 180° with both the superior mesenteric vein and the splenic vein, suggesting invasion" [2][3]. The portal venous system includes the superior mesenteric vein [4], so PV1 is present. No other local invasion factors were identified in the image findings.
◦
Therefore, the diagnosis is: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor extends beyond the pancreas but does not involve the CA or SMA, and the size of the tumor is 37 mm.
◦
According to the source, T3 is defined as when the "Tumor extends beyond the pancreas but does not involve the CA or SMA" [1].
◦
Therefore, the T classification is: T3
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastases are observed in two nodes each at stations 8a and 11p.
◦
For a tumor in the body of the pancreas, regional lymph nodes are 8a, 8p, 9, 10, 11p, 11d, 14t, 18 [5].
◦
Since there are metastases in four regional lymph nodes (two at station 8a and two at 11p), the N classification is N1b [6].
◦
Therefore, the N classification is: N1b
•
Task 4: Determine the M classification of pancreatic cancer
◦
Multiple nodules are observed in the peritoneal cavity, raising suspicion of peritoneal metastasis.
◦
According to the source, "Lymph node metastasis outside the regional nodes should be recorded as M1" [7]. Also, "peritoneal cytology positive for carcinoma cells classified as M1 should be recorded" [7].
◦
Therefore, the M classification is: M1
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
Since distant metastasis is present, the resectability classification is UR-M [3][8].
◦
Therefore, the resectability classification is: UR

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case72_answer.txt <==
Based on the image findings provided for Case 72, here's a breakdown of Tasks 1 through 5, according to the Japanese Classification of Pancreatic Carcinoma:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
The image findings indicate the following:
▪
Serosal invasion is present [1].
▪
Retropancreatic tissue invasion is present [1].
▪
There is contact of more than 180° with the splenic vein, suggesting portal venous system invasion [1][2]. The portal venous system consists of the portal vein, superior mesenteric vein, and pancreatic vein [2].
▪
Stenosis of the splenic artery is observed, raising suspicion of arterial system invasion [1][2]. The arterial system comprises the superior mesenteric artery, celiac artery, common hepatic artery, and splenic artery [2].
▪
An infiltrative pancreatic cancer measuring 33 mm is observed in the tail of the pancreas [3].
◦
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0 [1][2].
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is located in the tail of the pancreas and measures 33 mm [4][5].
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
◦
T4: Tumor involves the CA or SMA [1].
◦
Since the tumor is in the tail of the pancreas, and there is suspicion of splenic artery invasion, this would be classified as T4 [1][2][4].
•
Task 3: Determine the N classification of pancreatic cancer
◦
The image findings state that no lymph node metastases are present.
◦
Therefore, the N classification is N0 [6].
•
Task 4: Determine the M classification of pancreatic cancer
◦
The image findings state that no other metastases are observed.
◦
Therefore, the M classification is M0 [6].
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The tumor involves the splenic artery, with observed stenosis [7].
◦
UR-LA (locally advanced): Tumor contact or invasion of the SMA and/or CA of 180° or more [7].
◦
Therefore, the resectability classification is UR [7].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case73_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
Based on the image findings, the local invasion factors are:
▪
Serosal invasion (S1) [1]
▪
Retropancreatic tissue invasion (RP1) [1]
▪
Arterial system invasion (A1), specifically the common hepatic artery [1][2]
◦
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0 [1].
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is described as infiltrative and measures 56 mm in the head of the pancreas [3][4].
◦
Serosal and retropancreatic tissue invasion are noted [1].
◦
There is suspicion of common hepatic artery stenosis, suggesting possible arterial invasion (A1) [2].
◦
According to the eighth edition of the JPS classification, the T category combines tumor size and extrapancreatic extension [5]. A tumor size greater than 40mm but not greater than 60mm is classified as TS3 [4].
◦
T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion [5]. Because the tumor involves the common hepatic artery, but not the celiac artery (CA) or superior mesenteric artery (SMA), the T-classification is not T4 [1][2].
◦
Given the information, the T classification is T3 (Tumor extends beyond the pancreas but does not involve the CA or SMA) [1].
•
Task 3: Determine the N classification of pancreatic cancer
◦
The image findings indicate no lymph node metastasis [6].
◦
Therefore, the N classification is N0 (No regional lymph node metastasis) [6].
•
Task 4: Determine the M classification of pancreatic cancer
◦
The image findings state that no other metastases were observed [6].
◦
Therefore, the M classification is M0 (No distant metastasis) [6].
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The tumor involves the common hepatic artery (CHA), but not the proper hepatic artery (PHA) or celiac artery (CA).
◦
Based on the criteria, this would be classified as BR-A (arterial invasion) [7].
◦
Therefore, the resectability classification of pancreatic cancer is BR [8].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case74_answer.txt <==
Based on the image findings and the provided information, here are the responses to the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer [1][2][3]
◦
No local invasion factors are identified in the image findings.
◦
Therefore: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is limited to the pancreas and measures 7 mm [4].
◦
A tumor size greater than 5 mm and less than 10 mm in the largest diameter is classified as T1b [4].
◦
Therefore, the T classification is: T1b [4].
•
Task 3: Determine the N classification of pancreatic cancer
◦
There are no findings suggestive of lymph node metastasis [5][6].
◦
Therefore, the N classification is: N0 [6].
•
Task 4: Determine the M classification of pancreatic cancer
◦
No other metastases are observed [6].
◦
Therefore, the M classification is: M0 [6].
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion [7].
◦
Since there is no distant metastasis, the resectability classification is not UR-M [8][9].
◦
Therefore, the resectability classification of pancreatic cancer is: R [7].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case75_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, "No local invasion factors are identified" [image findings]. According to the source, the local invasion factors are defined as:
•
Bile duct invasion (CH) [1]
•
Duodenal invasion (DU) [1]
•
Serosal invasion (S) [1]
•
Retropancreatic tissue invasion (RP) [1]
•
Portal venous system invasion (PV) [1][2]
•
Arterial system invasion (A) [2]
•
Extrapancreatic nerve plexus invasion (PL) [2][3]
•
Invasion of other organs (OO) [3] Since none of these are identified in the image findings, the diagnosis is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [image findings, 9, 10, 11].
Task 2: Based on the answer to Task 1, determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
The image findings indicate a "pancreatic carcinoma in situ measuring 6 mm" [image findings]. According to the sources:
•
Tis is defined as carcinoma in situ [4].
•
T1 tumors are limited to the pancreas, with a size of 20 mm or less [4].
•
T1a tumors are 5mm or less [4].
•
T1b tumors are greater than 5 mm and less than 10 mm [4].
•
T2 tumors are limited to the pancreas and larger than 20mm [4]
•
T3 tumors extend beyond the pancreas but do not involve the CA or SMA [1]
•
T4 tumors involve the CA or SMA
Since the tumor is 6mm and in situ, the T classification is Tis [8, image findings].
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b) based on the defined criteria for regional lymph nodes.
The image findings state, "There are no findings suggestive of lymph node metastasis" [image findings]. According to the sources:
•
N0 means no regional lymph node metastasis [5].
•
N1 means regional lymph node metastasis [5].
•
N1a is metastasis in one to three regional lymph nodes [5].
•
N1b is metastasis in four or more regional lymph nodes [5].
Given the absence of lymph node metastasis, the N classification is N0 [21, image findings].
Task 4: Determine the M classification of pancreatic cancer (M0, M1).
The image findings indicate "No other metastases are observed" [image findings]. According to the sources:
•
M0 means no distant metastasis [5].
•
M1 means distant metastasis, including non-regional lymph node metastasis [5][6].
Since no distant metastases are observed, the M classification is M0 [21, image findings].
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR). Respond with BR if the classification is BR-PV or BR-A, and UR if it is UR-LA or UR-M. If both BR and UR apply, respond with UR.
Given the classifications of Tis, N0, and M0, the resectability can be determined by referencing the definitions of R, BR, and UR [7][8][9].
•
Resectable (R): No tumor contact with the SMV or PV, less than 180 degrees contact, or invasion without occlusion. The clear fat planes around the SMA, CA, and CHA show no contact or invasion [7].
•
Borderline Resectable (BR) is subclassified into:
◦
BR-PV: Tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [7].
◦
BR-A: Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA [8].
•
Unresectable (UR) is subclassified into:
◦
UR-LA: Tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta [8].
◦
UR-M: Distant metastasis, including nonregional lymph node metastasis [9].
Since the tumor is in situ with no invasion, no lymph node involvement, or distant metastasis [image findings], it would be classified as R (Resectable), as there is no indication of BR or UR criteria being met [7][8][9].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case76_answer.txt <==
Okay, I will analyze the provided image findings for Case 76 and complete Tasks 1 through 5 as you've requested, drawing from the provided sources.
Task 1: Diagnose the local invasion factors
Based on the image findings, the local invasion factors are:
•
CH0: No bile duct invasion [1].
•
DU0: No duodenal invasion [1].
•
S1: Serosal invasion is present [1].
•
RP1: Retropancreatic tissue invasion is present [1].
•
PV1: Portal venous system invasion is present, specifically of the superior mesenteric vein and splenic vein [1][2].
•
A1: Arterial system invasion is present with stenosis of the splenic artery [2].
•
PL0: No extrapancreatic nerve plexus invasion is identified in the findings [1].
•
OO0: No other organ invasion is identified in the findings [3].
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0 [1][2][3].
Task 2: Determine the T classification
The tumor is described as an infiltrative pancreatic cancer measuring 58 mm located in the body of the pancreas [4]. The T category in the JPS classification considers both tumor size and extrapancreatic extension [5]. A tumor greater than 40mm but not >60mm is categorized as TS3 [6]. The image findings indicate that the tumor extends beyond the pancreas (S1, RP1, PV1, A1).
•
T1 tumors are limited to the pancreas and are 20mm or less [7].
•
T2 tumors are limited to the pancreas and are greater than 20 mm [7].
•
T3 tumors extend beyond the pancreas but do not involve the CA or SMA [1].
•
T4 tumors involve the CA or SMA [1].
Because the tumor extends beyond the pancreas and there is arterial system invasion with stenosis of the splenic artery, which is not the CA or SMA but is still an artery, this would be classified as T3 given that there is no invasion of the CA or SMA [1].
Task 3: Determine the N classification
The image findings state that "No lymph node metastases are present." Therefore, the N classification is N0 [8].
•
N0 indicates no regional lymph node metastasis [8].
•
N1 indicates regional lymph node metastasis [8].
•
N1 is further sub-classified into N1a and N1b depending on the number of metastatic regional lymph nodes [8].
Task 4: Determine the M classification
The image findings indicate "Multiple nodular shadows are observed in both lungs, raising suspicion of multiple lung metastases." According to the M category, distant metastasis is recorded as M1 [8]. Since lung metastases are considered distant metastases, the M classification is M1 [8].
•
M0: No distant metastasis [8].
•
M1: Distant metastasis [8].
Task 5: Determine the resectability classification
The image findings indicate contact of more than 180° with the superior mesenteric vein (SMV) and the splenic vein, which is part of the portal venous system and it extends beyond the inferior border of the duodenum [9][10]. This is categorized as UR-LA (locally advanced) [10]. The findings also indicate multiple lung metastases, which is classified as UR-M (distant metastasis) [11].
Since both UR-LA and UR-M apply, the response is UR [10][11].
•
Resectable (R) tumors have no contact with the SMV or PV, less than 180 degrees of contact, or invasion without occlusion, and no contact or invasion of the SMA, CA or CHA [9].
•
Borderline Resectable (BR) is subclassified into BR-PV which involves SMV/PV invasion alone, and BR-A which involves arterial invasion [9][10].
•
Unresectable (UR) is subclassified into UR-LA and UR-M [10][11].
Summary of Findings
•
Task 1: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0
•
Task 2: T3
•
Task 3: N0
•
Task 4: M1
•
Task 5: UR

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case77_answer.txt <==
Based on the image findings provided for Case 77, here's a breakdown of Tasks 1 through 5, according to the Japanese Classification of Pancreatic Carcinoma:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer [1]
◦
Serosal invasion (S1) [1]
◦
Retropancreatic tissue invasion (RP1) [1]
◦
Arterial system invasion (A1) [2]
◦
The remaining local invasion factors are absent.
•
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor extends beyond the pancreas and involves the celiac artery (CA) and superior mesenteric artery (SMA) [1][3].
◦
According to the JPS classification, T4 indicates that the tumor involves the CA or SMA [1][4].
•
Therefore, the T classification is: T4
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastases are observed in one node at station 1 and four nodes at station 9 [5].
◦
Station 9 (lymph nodes around the celiac artery) is a regional lymph node for both the pancreatic body and tail, but not the head [6][7]. Station 1 is the right cardial lymph nodes [5].
◦
Since the tumor is in the head of the pancreas and station 9 is not considered a regional lymph node for the head, the metastasis at station 9 would be classified under M classification [8][9][10].
◦
The source does not define regional lymph nodes based on the tumor size [5].
◦
Since metastasis to non-regional lymph nodes is classified under M, not N, and since there are no regional lymph node metastases, the N classification is N0 [9][10][11].
•
Therefore, the N classification is: N0
•
Task 4: Determine the M classification of pancreatic cancer
◦
Brain metastasis is suspected based on the presence of a contrast-enhancing mass in the right cerebellar hemisphere [11].
◦
Lymph node metastasis outside the regional nodes should be recorded as M1 [10].
◦
Peritoneal cytology positive for carcinoma cells is defined as M1 [12].
•
Therefore, the M classification is: M1
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
There is contact of more than 180° with the superior mesenteric artery (SMA), celiac artery (CA), and common hepatic artery (CHA), suggesting invasion [13].
◦
Distant metastasis, including nonregional lymph node metastasis, indicates UR-M [14].
◦
Tumor contact or invasion of the SMA and/or CA of 180° or more indicates UR-LA [13].
◦
Since distant metastasis (brain metastasis) is suspected, the classification is UR-M [14].
•
Therefore, the resectability classification is: UR

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case78_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors
◦
The image findings indicate that no local invasion factors are identified.
◦
Therefore, the diagnosis for local invasion factors is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification
◦
The tumor is limited to the pancreas and measures 4 mm [4].
◦
A tumor size of 5 mm or less is classified as T1a [4].
◦
Therefore, the T classification is: T1a.
•
Task 3: Determine the N classification
◦
The image findings state there are no findings suggestive of lymph node metastasis.
◦
No regional lymph node metastasis corresponds to N0 [5].
◦
Therefore, the N classification is: N0 [5].
•
Task 4: Determine the M classification
◦
The image findings indicate that no other metastases are observed.
◦
No distant metastasis corresponds to M0 [5].
◦
Therefore, the M classification is: M0 [5].
•
Task 5: Determine the resectability classification
◦
The tumor is 4 mm, nodular, and in the head of the pancreas with no local invasion factors or metastases [5][6][7].
◦
With no tumor contact or invasion of major vessels, the cancer is considered resectable [8].
◦
Therefore, the resectability classification is: R [8].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case79_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
The image findings indicate serosal invasion and retropancreatic tissue invasion are present, while other local invasion factors are not identified.
◦
Therefore, the local invasion factors are: S1, RP1, with all others absent [1].
◦
The response format is: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0.
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is located in the head of the pancreas and measures 53 mm, with serosal and retropancreatic tissue invasion [2][3].
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
◦
Given the tumor size is >40 mm but not >60 mm [3], and it extends beyond the pancreas [1], the T category is T3 [1].
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastases are observed in one node at station 10 and two nodes at station 11p [4][5].
◦
According to Table 2, for a tumor in the head of the pancreas, lymph nodes at stations 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, and 17 are considered regional lymph nodes [6]. For a tumor in the body, lymph nodes at stations 8a, 8p, 9, 10, 11p, 11d, 14t and 18 are considered regional lymph nodes [6].
◦
Since the tumor is in the head of the pancreas [2], and lymph nodes at stations 10 and 11p are not regional lymph nodes for head of pancreas but are regional lymph nodes for body of pancreas, the cancer has metastasized to lymph nodes outside of the regional lymph nodes for the head of the pancreas [6].
◦
However, the instruction specifies 'metastasis to non-regional lymph nodes is classified under M classification, not N classification' [7].
◦
The image findings indicate lymph node metastases are observed in one node at station 10 and two nodes at station 11p, for a total of three regional lymph nodes with metastasis [6].
◦
N1a: Metastasis in one to three regional lymph nodes [8].
◦
Therefore, the N classification is N1a.
•
Task 4: Determine the M classification of pancreatic cancer
◦
No distant metastases are mentioned in the image findings [8].
◦
Therefore, the M classification is M0.
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The tumor is infiltrative and 53 mm in size, with serosal and retropancreatic tissue invasion [1][3][9].
◦
No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum is classified as Borderline Resectable - PV (BR-PV) [10].
◦
The image findings do not indicate any vascular involvement [10][11].
◦
Since there are no distant metastases [12], the resectability classification is R [10].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case7_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, the local invasion factors are:
•
Serosal invasion (S1) is present [1].
•
Retropancreatic tissue invasion (RP1) is present [1].
•
No other local invasion factors are identified.
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0 [1].
Task 2: Determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
•
The tumor size is 57 mm, which falls into the TS3 category (tumor size >40 mm but not >60 mm) [2].
•
The tumor extends beyond the pancreas, but does not involve the celiac artery (CA) or superior mesenteric artery (SMA), as no such invasion is noted [1][3][4].
•
Given the information that the tumor extends beyond the pancreas and the size of the tumor, and that there is no mention of CA or SMA involvement, the T category is T3 [1][3].
Therefore, the T classification is T3.
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b)
•
Lymph node metastases are observed in three nodes at station 14t and one node at station 18.
•
Stations 14t and 18 are considered regional lymph nodes for a tumor in the tail of the pancreas [5][6][7].
•
Since there are a total of four metastatic regional lymph nodes, this falls into the N1b category [8].
Therefore, the N classification is N1b.
Task 4: Determine the M classification of pancreatic cancer (M0, M1)
•
The image findings state "No other evident metastases are observed," and there is no mention of distant metastasis [8].
•
Peritoneal cytology is not mentioned; therefore, it is not considered [9].
•
Metastasis to non-regional lymph nodes is classified under M1, but no non-regional lymph node metastases are mentioned [10][11].
•
Therefore, based on the information provided, there is no distant metastasis [8].
Therefore, the M classification is M0.
Task 5: Determine the resectability classification of pancreatic cancer (R, BR, UR)
•
The tumor is described as infiltrative with a size of 57 mm in the tail of the pancreas [2][12].
•
There is serosal and retropancreatic tissue invasion [1].
•
The tumor does not involve the SMA or CA [1].
•
There is no mention of SMV/PV involvement or occlusion [13][14].
•
Based on the local invasion findings and the lack of distant metastasis, this is not considered unresectable based on the given definitions of UR [14].
•
Since there is no mention of SMV/PV contact or invasion, this is not considered borderline resectable based on the given definitions of BR [13][14].
•
Therefore, since it does not meet the criteria of BR or UR, this should be classified as R, Resectable [13].
Therefore, the resectability classification is R.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case80_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
•
Based on the image findings, the local invasion factors are:
◦
CH1 (Bile duct invasion present) [1]
◦
DU0 (Duodenal invasion absent) [1]
◦
S0 (Serosal invasion absent) [1]
◦
RP1 (Retropancreatic tissue invasion present) [1]
◦
PV0 (Portal venous system invasion absent) [1]
◦
A1 (Arterial system invasion present) [2]
◦
PL0 (Extrapancreatic nerve plexus invasion absent) [2]
◦
OO0 (Invasion of other organs absent) [3]
•
Therefore, the diagnosis is: CH1, DU0, S0, RP1, PV0, A1, PL0, OO0.
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor size is 28 mm, which means it is greater than 20mm [4].
◦
There is involvement of the common hepatic artery, but not the celiac artery or superior mesenteric artery [2][5].
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
◦
T4: Tumor involves the CA or SMA [1]. Based on the local invasion factor A1, the tumor involves the common hepatic artery, suggesting that it should be T4 [1].
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastases are observed in two nodes at station 2 [6].
◦
According to Table 1, station 2 refers to the left cardial lymph nodes [7].
◦
Regional lymph nodes for the head of the pancreas are 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 [8].
◦
Since station 2 is not considered a regional lymph node for pancreatic head tumors, the presence of metastasis in two nodes at this location does not contribute to N classification [8][9].
◦
If there was metastasis in one to three regional lymph nodes, it would be N1a, and if it was in four or more regional lymph nodes, it would be N1b [6].
◦
Assuming there is no regional lymph node metastasis, the N classification is N0 [6].
•
Task 4: Determine the M classification of pancreatic cancer
◦
Osteolytic changes are scattered in the vertebral bodies and pelvic bones, raising suspicion of multiple bone metastases [6].
◦
Based on the image findings, distant metastasis to bone is suspected, so the M classification is M1.
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
There is contact of more than 180° with the common hepatic artery, suggesting invasion [10].
◦
UR-LA (locally advanced): tumor contact or invasion of the SMA/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more [10].
◦
UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis [11].
◦
Since there is suspected distant metastasis (M1), the resectability classification is UR [10][11].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case81_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer [1][2][3]
•
Based on the image findings, the local invasion factors are:
◦
CH0 (absent) [1]
◦
DU0 (absent) [1]
◦
S1 (present) [1]
◦
RP1 (present) [1]
◦
PV1 (present, splenic vein interruption suggests portal venous system invasion) [1][2]
◦
A1 (present, splenic artery contact of more than 180° suggests arterial system invasion) [1][2]
◦
PL0 (absent) [1]
◦
OO0 (absent) [1][3]
•
Therefore, the response is: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0
•
Task 2: Determine the T classification of pancreatic cancer [4]
•
The image findings describe an infiltrative pancreatic cancer measuring 55 mm in the body of the pancreas, with serosal and retropancreatic tissue invasion, as well as splenic vein and artery involvement. [1][5]
◦
T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter [6]
◦
T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter [6]
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1]
◦
T4: Tumor involves the CA or SMA [1]
•
Given the tumor extends beyond the pancreas and involves the splenic artery (a component of the arterial system) [2], and the size is 55mm, the T category is T4 [1].
•
Task 3: Determine the N classification of pancreatic cancer
•
The image findings indicate lymph node metastases in four nodes at station 8a. According to the regional lymph nodes definitions, station 8a is a regional lymph node for both the head and body of the pancreas [8].
◦
N0: No regional lymph node metastasis [9]
◦
N1: Regional lymph node metastasis [9]
▪
N1a: Metastasis in one to three regional lymph nodes [9]
▪
N1b: Metastasis in four or more regional lymph nodes [9]
•
Since there are metastases in four regional lymph nodes, the N classification is N1b [9].
•
Task 4: Determine the M classification of pancreatic cancer [9]
•
The image findings state, "No other evident metastases are observed". This indicates there is no distant metastasis.
◦
M0: No distant metastasis [9]
◦
M1: Distant metastasis [9]
•
Therefore, the M classification is M0 [9].
•
Task 5: Determine the resectability classification of pancreatic cancer [10]
•
Based on the previous tasks:
◦
The tumor involves the splenic artery (A1) [2].
◦
There is no distant metastasis (M0) [9].
◦
The tumor contacts the splenic artery more than 180°, suggesting invasion [11].
•
Considering these factors:
◦
Resectable (R): Requires no tumor contact/invasion of SMA, CA, or CHA [10].
◦
Borderline Resectable (BR):
▪
BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees [11].
◦
Unresectable (UR):
▪
UR-LA (locally advanced): Tumor contact or invasion of the SMA and/or CA of 180° or more [11].
▪
UR-M (tumor with distant metastasis): Distant metastasis, including nonregional lymph node metastasis [12].
•
Since the tumor involves the splenic artery with contact of more than 180 degrees, it falls under the UR-LA (locally advanced) category [11]. Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case82_answer.txt <==
Okay, based on the provided image findings and the information in the sources, here's an analysis of the pancreatic cancer case, addressing Tasks 1 through 5:
Task 1: Local Invasion Factors
•
Based on the image findings, the local invasion factors are:
◦
Serosal invasion (S1) is present [1].
◦
Retropancreatic tissue invasion (RP1) is present [1].
◦
Portal venous system invasion (PV1) is present [1] because there is more than 180° contact with the superior mesenteric vein, suggesting invasion [2].
◦
Arterial system invasion (A1) is present [3] because there is contact with the celiac artery [4]. The splenic artery is also part of the arterial system and shows more than 180 degrees contact [3].
◦
No other local invasion factors are present.
•
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV1, A1, PL0, OO0.
Task 2: T Classification
•
The tumor is described as infiltrative and measures 63 mm [5].
•
According to the source, T1 tumors are limited to the pancreas and are 20 mm or less in the largest diameter [6].
•
T2 tumors are limited to the pancreas and are more than 20 mm in the largest diameter [6].
•
T3 tumors extend beyond the pancreas but do not involve the celiac artery (CA) or superior mesenteric artery (SMA) [1].
•
T4 tumors involve the CA or SMA [1].
•
In this case, the tumor extends beyond the pancreas and involves the celiac and superior mesenteric arteries so T4 is the appropriate classification [1].
•
Therefore, the T classification is T4.
Task 3: N Classification
•
The image findings indicate lymph node metastasis in one node at station 10 [7][8].
•
According to the sources, station 10 is a regional lymph node for both the body and tail of the pancreas [9].
•
N1 is defined as regional lymph node metastasis [10].
•
N1a is defined as metastasis in one to three regional lymph nodes [10].
•
Therefore, the N classification is N1a.
Task 4: M Classification
•
The image findings indicate no other metastases besides the regional lymph node metastasis [10].
•
M0 is defined as no distant metastasis [10].
•
M1 is defined as distant metastasis. This includes metastasis to non-regional lymph nodes [10][11].
•
Because the metastasis was found in a regional lymph node and there is no evidence of distant metastasis, the M classification is M0.
Task 5: Resectability Classification
•
The tumor has contact of more than 180° with the superior mesenteric vein (SMV), suggesting invasion [2].
•
The tumor has contact of less than 180° with the celiac artery (CA) [4].
•
Borderline resectable (BR-PV) is defined as tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum. The tumor contact with the SMV in this case meets this criterion [2].
•
Borderline resectable (BR-A) is defined as tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. The tumor contact with the CA in this case meets this criterion [4].
•
Unresectable locally advanced (UR-LA) is defined as tumor contact or invasion of the SMV/PV of 180° or more extending beyond the inferior border of the duodenum [4]. The tumor does not extend beyond the inferior border of the duodenum, thus not meeting this criteria. UR-LA also includes tumor contact or invasion of the SMA and/or CA of 180° or more, which is not the case here [4].
•
Since both BR-PV and BR-A apply, the classification is BR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case83_answer.txt <==
Okay, I will analyze the provided image findings for Case 83 and complete Tasks 1 through 5.
Task 1: Diagnosis of Local Invasion Factors
Based on the image findings, the local invasion factors are diagnosed as follows:
•
CH0: Bile duct invasion is absent [1].
•
DU0: Duodenal invasion is absent [1].
•
S1: Serosal invasion is present [1].
•
RP1: Retropancreatic tissue invasion is present [1].
•
PV1: Portal venous system invasion is present [1]. Specifically, the tumor has contact of more than 180° with the superior mesenteric vein (SMV), suggesting invasion [2].
•
A1: Arterial system invasion is present [3]. The tumor is in contact with the aorta with an indistinct boundary, indicating invasion [4][5].
•
PL0: Extrapancreatic nerve plexus invasion is absent, as none was noted in the findings [3].
•
OO1: Invasion of other organs is present [4]. Specifically, the tumor is invading the aorta [4].
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV1, A1, PL0, OO1.
Task 2: T Classification
The T classification is determined by tumor size and extrapancreatic extension [6]. The tumor size is 15 mm, which would place it in the T1 category. However, since the tumor extends beyond the pancreas and involves the aorta, this means that the T classification is T4 [1][7].
Therefore, the T classification is T4.
Task 3: N Classification
According to the source, regional lymph nodes for a tumor in the tail of the pancreas are 8a, 9, 10, 11p, 11d, and 18 [8]. Metastasis is observed in one lymph node at station 9. Lymph node 9 is a regional lymph node for the pancreatic tail [8]. As there is metastasis in one regional lymph node, the N classification is N1a [9].
Therefore, the N classification is N1a.
Task 4: M Classification
The source specifies that distant metastasis (M1) includes metastasis to non-regional lymph nodes or other distant sites [9][10]. Additionally, the source notes that brain metastasis is recorded under M1 [9]. The image findings indicate a suspicious mass in the right cerebellar hemisphere, suggesting brain metastasis.
Therefore, the M classification is M1.
Task 5: Resectability Classification
Since the tumor invades the aorta, which is an artery, this is classified as UR-LA (locally advanced unresectable) [5]. Also, because distant metastasis is present, it is also classified as UR-M (tumor with distant metastasis) [11]. Since the case meets the criteria for both UR-LA and UR-M, the final classification is UR [5][11].
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case84_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
•
The image findings indicate that no local invasion factors are identified. Therefore, the diagnosis is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer
•
The tumor is located in the body of the pancreas and measures 14 mm, with no identified local invasion factors [4][5]. According to the JPS classification, a tumor limited to the pancreas with a size greater than 10 mm but no more than 20 mm in the largest diameter is classified as T1c [6][7]. Therefore, the T classification is T1c.
•
Task 3: Determine the N classification of pancreatic cancer
•
Lymph node metastasis is observed in one node at station 8p [8]. For a tumor in the body of the pancreas, lymph node 8p is considered a regional lymph node [9]. Since there is metastasis in one regional lymph node, the N classification is N1a [10].
•
Task 4: Determine the M classification of pancreatic cancer
•
The image findings indicate that no distant metastases are observed [10]. Therefore, the M classification is M0.
•
Task 5: Determine the resectability classification of pancreatic cancer
•
Based on the previous classifications:
◦
T1c: Tumor limited to the pancreas [7].
◦
N1a: Regional lymph node metastasis [10].
◦
M0: No distant metastasis [10].
•
Given these factors, the resectability classification is R (resectable). This is because there is no mention of tumor contact with major vessels exceeding the criteria for resectability [11].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case85_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
•
The image findings indicate no local invasion factors are identified. Therefore, the diagnosis is:
•
CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer
•
The tumor is limited to the pancreas and measures 20 mm [4]. According to the JPS classification, this corresponds to T1c [4]:
•
T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter [4].
•
Task 3: Determine the N classification of pancreatic cancer
•
The image findings state that no lymph node metastases are present, which means:
•
N0: No regional lymph node metastasis [5].
•
Task 4: Determine the M classification of pancreatic cancer
•
The image findings indicate that no other metastases are observed, therefore:
•
M0: No distant metastasis [5].
•
Task 5: Determine the resectability classification of pancreatic cancer
•
Based on the information provided and the previous classifications:
◦
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion [6].
◦
The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion [6].
•
Therefore, the resectability classification is:
•
R (Resectable) [6].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case86_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
The image findings describe serosal invasion (S1) and retropancreatic tissue invasion (RP1) [1]. There is also contact of more than 180° with the portal vein, suggesting invasion (PV1) [2]. No other local invasion factors are identified.
◦
Therefore, the local invasion factors are: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0.
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is infiltrative and measures 50 mm, which means it is larger than 20mm [3]. According to the eighth edition of the JPS classification, T1 to T3 is unique, evaluating the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor” [4]. T2 is defined as a tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter [5]. T3 is defined as a tumor that extends beyond the pancreas but does not involve the CA or SMA [1]. The tumor in the image extends beyond the pancreas (S1, RP1, PV1), but does not involve the CA or SMA.
◦
Therefore, the T classification is T3.
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastasis is observed in one node at station 8p. According to Table 2, for the pancreatic head and body, lymph node 8p is considered a regional lymph node [6]. N1a is defined as metastasis in one to three regional lymph nodes [7].
◦
Therefore, the N classification is N1a.
•
Task 4: Determine the M classification of pancreatic cancer
◦
No distant metastases are mentioned in the image findings.
◦
Therefore, the M classification is M0.
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The tumor involves the portal vein with contact of more than 180° but does not extend beyond the inferior border of the duodenum [2]. According to the definition of borderline resectable (BR-PV), there is no finding of contact or invasion of the SMA, CA, or CHA, and there is tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [2]. Therefore, the tumor is classified as BR-PV.
◦
Therefore, the resectability classification is BR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case87_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
•
The image findings indicate serosal invasion and retropancreatic tissue invasion.
•
Therefore, based on the definitions in the source [1]:
•
S1: Serosal invasion present.
•
RP1: Retropancreatic tissue invasion present.
•
No other local invasion factors were identified in the image findings.
•
Therefore, the complete diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV0, A0, PL0, OO0.
•
Task 2: Determine the T classification of pancreatic cancer
•
The image findings describe an infiltrative pancreatic cancer measuring 57 mm in the tail of the pancreas [2].
•
According to the source, the definition of T categories in the JPS eighth edition differs from the UICC eighth edition [3]. The JPS eighth edition evaluates the category by combining "tumor size" and "extrapancreatic extension" [3].
•
The tumor size is greater than 40mm but not greater than 60mm, according to the criteria [4]:
•
TS3: Tumor size >40 mm but not >60 mm in the largest diameter
•
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
•
T4: Tumor involves the CA or SMA [1].
•
Since the tumor extends beyond the pancreas (S1, RP1) [1] and its size is 57 mm, but without CA or SMA involvement, the T classification is T3.
•
Task 3: Determine the N classification of pancreatic cancer
•
Lymph node metastases are observed in one node at station 10 and two nodes at station 11p.
•
According to Table 2, for a tumor in the tail of the pancreas, lymph nodes at stations 10 and 11p are considered regional lymph nodes [5].
•
N1a: Metastasis in one to three regional lymph nodes [6]
•
Since there are a total of three regional lymph node metastases (one at station 10 and two at station 11p), the N classification is N1a.
•
Task 4: Determine the M classification of pancreatic cancer
•
No other evident metastases are observed in the image findings.
•
According to the source, lymph node metastasis outside the regional nodes should be recorded as M1.
•
M0: No distant metastasis [6]
•
M1: Distant metastasis [6]
•
Since there are no distant metastases, the M classification is M0.
•
Task 5: Determine the resectability classification of pancreatic cancer
•
The image findings describe an infiltrative pancreatic cancer measuring 57 mm is observed in the tail of the pancreas [2].
•
Since the M classification is M0, this excludes UR-M [8]. To determine between R, BR, and UR-LA, the status of the SMV/PV, SMA, CA, and CHA must be evaluated [8][9][10].
•
The details provided in the image findings do not indicate tumor contact or invasion of the SMV/PV, SMA, CA, or CHA [9][10].
•
Therefore, based on the provided information, the resectability classification is R.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case88_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
Based on the image findings, the local invasion factors are:
▪
Serosal invasion: S1 [1]
▪
Retropancreatic tissue invasion: RP1 [1]
▪
Arterial system invasion involving the common hepatic artery: A1 [2]
◦
No other local invasion factors were identified in the image findings. Therefore, the complete diagnosis is: CH0, DU0, S1, RP1, PV0, A1, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is an infiltrative pancreatic cancer measuring 58 mm in the head of the pancreas. [4][5].
◦
The tumor extends beyond the pancreas and involves the common hepatic artery (CHA), but does not involve the celiac artery (CA) or superior mesenteric artery (SMA) [1][2].
◦
According to the JPS eighth edition, T4 is defined as a tumor involving the CA or SMA [1][6]. T3 is defined as a tumor that extends beyond the pancreas but does not involve the CA or SMA [1].
◦
Therefore, the T classification is T3 [1].
•
Task 3: Determine the N classification of pancreatic cancer
◦
No lymph node metastases are present, according to the image findings [7].
◦
Therefore, the N classification is N0 [7].
•
Task 4: Determine the M classification of pancreatic cancer
◦
No other metastases are observed, according to the image findings [7].
◦
Therefore, the M classification is M0 [7].
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
The tumor contacts the common hepatic artery (CHA) by more than 180 degrees, suggesting invasion [8]. The tumor does not involve the proper hepatic artery (PHA) or the celiac artery (CA) [8].
◦
Based on the information, this aligns with the BR-A (arterial invasion) classification: Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA [8].
◦
However, the criteria for UR-LA (locally advanced) includes "Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA." [8]. Since the tumor does not involve the PHA and/or CA, this does not apply.
◦
Therefore, the resectability classification is BR [8][9].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case89_answer.txt <==
Based on the image findings and the provided information, here are the responses to the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer [1][2][3]
•
Given that no local invasion factors are identified in the image findings, the diagnosis is:
•
CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer [4][5]
•
The image findings indicate a pancreatic carcinoma in situ with an overall diameter of 5 mm in the head of the pancreas.
◦
Since it is carcinoma in situ, it is classified as Tis [6].
•
Task 3: Determine the N classification of pancreatic cancer [4][7]
•
The image findings state that there are no findings suggestive of lymph node metastasis [7]. Therefore:
◦
The N classification is N0, indicating no regional lymph node metastasis [8].
•
Task 4: Determine the M classification of pancreatic cancer [4][8]
•
The image findings indicate that no other metastases are observed [8]. Therefore:
◦
The M classification is M0, indicating no distant metastasis [8].
•
Task 5: Determine the resectability classification of pancreatic cancer
•
Based on the above classifications and the definitions for resectability [9][10][11]:
◦
Since the T classification is Tis, N classification is N0, and M classification is M0, and there's no mention of tumor contact/invasion of major vessels, the resectability classification is R (resectable) [9].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case8_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings, "No local invasion factors are identified" [Image Findings]. According to the source, the local invasion factors are defined as:
•
Bile duct invasion (CH) [1]
•
Duodenal invasion (DU) [1]
•
Serosal invasion (S) [1]
•
Retropancreatic tissue invasion (RP) [1]
•
Portal venous system invasion (PV) [1][2]
•
Arterial system invasion (A) [2]
•
Extrapancreatic nerve plexus invasion (PL) [2][3]
•
Invasion of other organs (OO) [3] Since none of these are identified in the image findings, the response is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
Task 2: Determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
The image findings indicate a "pancreatic cancer in situ measuring 9 mm" [Image Findings]. According to the sources:
•
Tis is defined as carcinoma in situ [4].
•
T1 is defined as a tumor limited to the pancreas, with a size of 20 mm or less [4].
◦
T1a is defined as a tumor size of 5 mm or less [4].
◦
T1b is defined as a tumor size greater than 5 mm and less than 10 mm [4].
◦
T1c is defined as a tumor size greater than 10 mm but no more than 20 mm [4].
•
T2 is defined as a tumor limited to the pancreas, with a size of more than 20 mm [4].
•
T3 is defined as a tumor that extends beyond the pancreas but does not involve the celiac artery (CA) or superior mesenteric artery (SMA) [1].
•
T4 is defined as a tumor that involves the CA or SMA [1].
Given that the tumor is in situ, the T classification is Tis [4].
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b) based on the defined criteria for regional lymph nodes.
The image findings state, "There are no findings suggestive of lymph node metastasis" [Image Findings]. The N classification is defined as:
•
NX: Regional lymph nodes cannot be assessed [5]
•
N0: No regional lymph node metastasis [5]
•
N1: Regional lymph node metastasis [5]
◦
N1a: Metastasis in one to three regional lymph nodes [5]
◦
N1b: Metastasis in four or more regional lymph nodes [5]
Since there is no lymph node metastasis, the N classification is N0 [5].
Task 4: Determine the M classification of pancreatic cancer (M0, M1)
The image findings state, "No other metastases are observed" [Image Findings]. According to the sources:
•
M0: No distant metastasis [5]
•
M1: Distant metastasis [5] The source states that lymph node metastasis outside the regional nodes should be recorded as M1 [6]. Also, "peritoneal cytology positive for carcinoma cells classified as M1" [6][7]. Since no metastasis is observed, the M classification is M0 [5].
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR).
Based on the M classification being M0, the sources define resectability as follows:
•
Resectable (R): No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion [8].
•
Borderline Resectable (BR): Subclassified according to SMV/PV invasion alone or arterial invasion [8].
◦
BR-PV: Tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [8].
◦
BR-A: Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA [9].
•
Unresectable (UR): Subclassified according to the status of distant metastasis [9].
◦
UR-LA: Tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta [9].
◦
UR-M: Distant metastasis, including nonregional lymph node metastasis [10].
Since no distant metastasis is present (M0) and the tumor is in situ and there are no local invasion factors [Image Findings, 8, 9], the resectability is R [8].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case90_answer.txt <==
Based on the image findings for Case 90, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors [1][2][3]
◦
No local invasion factors are identified in the image findings.
◦
Therefore: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0
•
Task 2: Determine the T classification [1][4][5]
◦
The tumor is located in the tail of the pancreas and measures 25 mm [6].
◦
T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter [5].
◦
T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter[5].
◦
Since the tumor size is greater than 20mm, the T classification is: T2
•
Task 3: Determine the N classification [7][8][9][10][11][12][13]
◦
Lymph node metastasis is observed in one node at station 10 [7].
◦
For the pancreatic tail, regional lymph nodes are 8a, 9, 10, 11p, 11d, and 18 [12].
◦
N0: No regional lymph node metastasis [13].
◦
N1: Regional lymph node metastasis [13].
◦
N1a: Metastasis in one to three regional lymph nodes [13].
◦
Since there is metastasis in one regional lymph node (station 10), the N classification is: N1a
•
Task 4: Determine the M classification [13][14][15]
◦
No other metastases are observed [13].
◦
M0: No distant metastasis [13].
◦
M1: Distant metastasis [13].
◦
Since there are no distant metastases, the M classification is: M0
•
Task 5: Determine the resectability classification [16][17][18]
◦
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion [16].
◦
No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [16].
◦
Distant metastasis, including nonregional lymph node metastasis [18].
◦
Given the information, the resectability classification is: R

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case91_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
The image findings indicate serosal invasion (S1) and retropancreatic tissue invasion (RP1) [1]. There is also contact of more than 180° with the splenic vein, suggesting portal venous system invasion (PV1) [1][2]. No other local invasion factors are identified.
◦
Therefore, the diagnosis is: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0.
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is located in the tail of the pancreas and measures 58 mm [3]. The eighth edition of the JPS classification evaluates the T category by combining "tumor size" and "extrapancreatic extension," defined as a "local invasion factor" [4]. A T3 tumor extends beyond the pancreas but does not involve the CA or SMA [1]. A T4 tumor involves the CA or SMA [1].
◦
Given the tumor size is >40 mm but not >60 mm, extends beyond the pancreas with serosal and retropancreatic tissue invasion, and does not involve the celiac artery (CA) or superior mesenteric artery (SMA), the T classification is T3 [1][5].
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastases are observed in two nodes at station 2 [6]. According to Table 2, for a tumor in the tail of the pancreas, the regional lymph nodes are 8a, 9, 10, 11p, 11d, and 18 [7]. Lymph node metastasis outside the regional nodes should be recorded as M1 [8].
◦
Since station 2 (Left cardial lymph nodes) is not a regional lymph node for a tumor in the tail of the pancreas, the N classification is N0 [6][7][9].
•
Task 4: Determine the M classification of pancreatic cancer
◦
Two hypodense masses are observed in the right lobe of the liver, raising suspicion of liver metastases. Lymph node metastasis outside the regional nodes should be recorded as M1 [8][9].
◦
Therefore, the M classification is M1 (presence of distant metastasis) [9].
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
Since distant metastasis is present, the resectability classification is UR (specifically UR-M, tumor with distant metastasis) [10][11].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case92_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer [1][2][3]
◦
Given the presence of serosal invasion, retropancreatic tissue invasion, invasion of the splenic artery (part of the arterial system), and invasion of the stomach (an other organ), the local invasion factors are:
◦
S1, RP1, A1, OO1.
◦
Since no other local invasion factors were identified, the complete diagnosis is: CH0, DU0, S1, RP1, PV0, A1, PL0, OO1.
•
Task 2: Determine the T classification of pancreatic cancer [4]
◦
The tumor extends beyond the pancreas and involves the arterial system (specifically, the splenic artery). According to the JPS eighth edition, T4 is defined as tumor involvement of the celiac artery (CA) or superior mesenteric artery (SMA) [1][4].
◦
Therefore, the T classification is T4.
•
Task 3: Determine the N classification of pancreatic cancer [5][6]
◦
The image findings state that no lymph node metastases are present.
◦
Therefore, the N classification is N0.
•
Task 4: Determine the M classification of pancreatic cancer [6]
◦
The image findings indicate a contrast-enhancing mass with surrounding edema in the left centrum semiovale, raising suspicion of brain metastasis.
◦
Brain metastasis falls under distant metastasis. Therefore, the M classification is M1 [6].
•
Task 5: Determine the resectability classification of pancreatic cancer [7][8][9]
◦
Because distant metastasis, specifically suspected brain metastasis, is present, this falls under the category of UR-M (tumor with distant metastasis) [9].
◦
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case93_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
•
The image findings indicate that no local invasion factors are identified. Therefore, the diagnosis is:
•
CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification of pancreatic cancer
•
The tumor is located in the body of the pancreas and measures 18 mm [4]. Since the tumor is limited to the pancreas and is 20 mm or less, it falls under the T1 category [5]. More specifically, since the tumor size is greater than 10 mm but no more than 20 mm, the T classification is T1c [5]. Therefore, the T classification is T1c.
•
Task 3: Determine the N classification of pancreatic cancer
•
The image findings state that there are no findings suggestive of lymph node metastasis. Therefore, the N classification is N0 [6].
•
Task 4: Determine the M classification of pancreatic cancer
•
The image findings indicate that no other metastases are observed. Therefore, the M classification is M0 [6].
•
Task 5: Determine the resectability classification of pancreatic cancer
•
Based on the previous classifications:
◦
T1c, N0, M0
◦
No local invasion factors are identified.
◦
The tumor is 18 mm and located in the body of the pancreas [4][7].
•
Given these factors, the tumor does not have contact or invasion of the SMV, PV, SMA, CA, or CHA [8]. Therefore, the resectability classification is R (resectable) [8].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case94_answer.txt <==
Okay, I will complete the tasks based on the provided image findings and the information in the sources.
Task 1: Diagnose the local invasion factors of pancreatic cancer (CH, DU, S, RP, PV, A, PL, OO)
Based on the image findings:
•
Serosal invasion is present [image findings], therefore S1 [1].
•
Retropancreatic tissue invasion is present [image findings], therefore RP1 [1].
•
Invasion of the splenic vein, part of the portal venous system (PV), is present [image findings, 10], therefore PV1 [1].
•
Invasion of the splenic artery, part of the arterial system (A), is present [image findings, 10], therefore A1 [1].
•
Extrapancreatic nerve plexus invasion is present [image findings], therefore PL1 [2].
•
No bile duct (CH) invasion, duodenal (DU) invasion, or other organ (OO) invasion was noted [image findings, 9, 11], so these are CH0, DU0, and OO0, respectively. Therefore, the local invasion factors are CH0, DU0, S1, RP1, PV1, A1, PL1, OO0.
Task 2: Determine the T classification of pancreatic cancer (T0, Tis, T1a, T1b, T1c, T2, T3, T4)
•
The tumor is an infiltrative pancreatic cancer measuring 53 mm, located in the body of the pancreas [image findings]. According to the source, T1 tumors are 20 mm or less, and T2 tumors are greater than 20 mm [3].
•
T3 tumors extend beyond the pancreas but do not involve the celiac artery (CA) or superior mesenteric artery (SMA), and T4 tumors involve the CA or SMA [1]. The tumor in this case invades the splenic artery, but the splenic artery is not the CA or SMA [2].
•
The source indicates that the T category is evaluated by combining tumor size and extrapancreatic extension [4].
•
Based on the tumor size (>40 mm but not >60 mm) and extension beyond the pancreas with no CA or SMA involvement [1][3][4][5], the T classification for this case is T3 [1].
Task 3: Determine the N classification of pancreatic cancer (N0, N1a, N1b)
•
Lymph node metastasis is observed in one node at station 8p [image findings].
•
Station 8p is a regional lymph node for tumors in the body of the pancreas [6][7].
•
N0 indicates no regional lymph node metastasis, N1a indicates metastasis in one to three regional lymph nodes, and N1b indicates metastasis in four or more regional lymph nodes [8].
•
Because metastasis is present in one regional lymph node, the N classification is N1a [8].
Task 4: Determine the M classification of pancreatic cancer (M0, M1)
•
The image findings state that no other evident metastases are observed [image findings].
•
The definition of M1 includes distant metastasis [8].
•
Metastasis to non-regional lymph nodes is classified as M1 [9][10].
•
Since no distant metastasis is mentioned in the findings, the M classification is M0 [8].
Task 5: Based on the answer to Task 4, determine the resectability classification of pancreatic cancer (R, BR, UR).
•
The resectability classification is based on the extent of tumor contact or invasion with the superior mesenteric vein (SMV), portal vein (PV), superior mesenteric artery (SMA), celiac artery (CA), and common hepatic artery (CHA) [11][12].
•
The tumor has contact of more than 180° with the splenic artery, and the splenic vein, suggesting invasion [image findings].
•
Invasion of the splenic artery, which is not the SMA or CA, is not specifically mentioned in the definition of borderline resectable [12].
•
The sources state that UR-LA includes tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV, extending beyond the inferior border of the duodenum [12]. It also includes tumor contact or invasion of the SMA and/or CA of 180° or more or tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA [12].
•
The tumor is in the body of the pancreas, so it does not involve the duodenum [13].
•
Since there is no mention of involvement of the SMA or CA in the tumor, and the splenic vein is part of the portal venous system, the classification of resectability for this case is UR because the tumor has contact of more than 180° with the splenic vein [12].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case95_answer.txt <==
Based on the image findings and the provided information, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors
◦
The image findings state that no local invasion factors are identified.
◦
Therefore, the diagnosis for local invasion factors is: CH0, DU0, S0, RP0, PV0, A0, PL0, OO0 [1][2][3].
•
Task 2: Determine the T classification
◦
The image findings describe a pancreatic carcinoma in situ with an overall diameter of 8 mm in the body of the pancreas.
◦
According to the source, Tis refers to carcinoma in situ [4].
◦
Therefore, the T classification is: Tis [4].
•
Task 3: Determine the N classification
◦
The image findings indicate no findings suggestive of lymph node metastasis.
◦
N0 indicates no regional lymph node metastasis [5].
◦
Therefore, the N classification is: N0 [5].
•
Task 4: Determine the M classification
◦
The image findings state that no other metastases are observed.
◦
M0 indicates no distant metastasis [5].
◦
Therefore, the M classification is: M0 [5].
•
Task 5: Determine the resectability classification
◦
With T classification as Tis, N classification as N0, and M classification as M0, there is no distant metastasis [5]. Also, there is no contact or invasion of the SMA, CA, or CHA [6].
◦
Based on the definition, this cancer is considered resectable [6].
◦
Therefore, the resectability classification is: R [6].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case96_answer.txt <==
Based on the image findings provided for Case 96, here's a breakdown of Tasks 1 through 5, according to the Japanese Classification of Pancreatic Carcinoma:
•
Task 1: Diagnose the local invasion factors [1][2][3]
◦
Given the presence of serosal invasion, retropancreatic tissue invasion, and portal venous system invasion, the local invasion factors are: S1, RP1, PV1 [1]. All other local invasion factors are absent.
◦
Therefore, the diagnosis is: CH0, DU0, S1, RP1, PV1, A0, PL0, OO0
•
Task 2: Determine the T classification
◦
The tumor is described as infiltrative and measures 52 mm in the head of the pancreas [4][5]. Serosal and retropancreatic tissue invasion are present.
◦
T3: Tumor extends beyond the pancreas but does not involve the CA or SMA [1].
◦
Therefore, the T classification is: T3
•
Task 3: Determine the N classification
◦
The image findings indicate no lymph node metastases are present [6].
◦
N0: No regional lymph node metastasis [6]
◦
Therefore, the N classification is: N0
•
Task 4: Determine the M classification
◦
The image findings indicate that no other metastases are observed [6].
◦
M0: No distant metastasis [6]
◦
Therefore, the M classification is: M0
•
Task 5: Determine the resectability classification
◦
The tumor contacts the SMV/PV by more than 180° with vascular stenosis, but does not extend beyond the inferior border of the duodenum, and there is no arterial involvement [7][8]. This corresponds to borderline resectable (BR-PV).
◦
BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum [7].
◦
Therefore, the resectability classification is: BR

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case97_answer.txt <==
Based on the image findings for Case 97 and the information in the sources, here are the responses to Tasks 1 through 5:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer [1][2][3]
•
Given the findings of serosal invasion (S1) and retropancreatic tissue invasion (RP1), along with contact of more than 180° with the superior mesenteric vein (suggesting invasion), and tumor contact with the aorta (indicating invasion), the local invasion factors are:
•
CH0, DU0, S1, RP1, PV1, A1, PL0, OO0
•
Task 2: Determine the T classification of pancreatic cancer
•
The definition of T categories for primary pancreatic cancer in the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor” [4].
•
The tumor size is >40 mm but not >60 mm in the largest diameter.
•
T4: Tumor involves the CA or SMA [1].
•
Given that the tumor involves the aorta [3], which is considered an "other organ," and that T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion [4], and the tumor size is greater than 40mm [5], the T classification is:
•
T4
•
Task 3: Determine the N classification of pancreatic cancer
•
Lymph node metastases are observed in two nodes at station 8a [6][7].
•
N1a: Metastasis in one to three regional lymph nodes [8].
•
Therefore, the N classification is:
•
N1a
•
Task 4: Determine the M classification of pancreatic cancer
•
No distant metastases other than regional lymph node metastases are mentioned in the image findings.
•
Therefore, the M classification is:
•
M0 [8]
•
Task 5: Determine the resectability classification of pancreatic cancer
•
The tumor is in contact with the aorta, indicating invasion [9].
•
UR-LA (locally advanced): Tumor contact or invasion of the aorta [9].
•
Given the involvement of the aorta, the resectability classification is:
•
UR

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case98_answer.txt <==
Based on the image findings and the provided information from the sources, here's a breakdown of the tasks:
•
Task 1: Diagnose the local invasion factors of pancreatic cancer
◦
The image findings indicate the following:
▪
Serosal invasion is present.
▪
Retropancreatic tissue invasion is present.
▪
Invasion into the left adrenal gland is present.
▪
Stenosis of the splenic artery is observed, suggesting arterial system invasion [1].
◦
Therefore, based on the definitions in the source [1][2][3]:
▪
CH0, DU0, S1, RP1, PV0, A1, PL0, OO1
•
Task 2: Determine the T classification of pancreatic cancer
◦
The tumor is located in the tail of the pancreas and measures 41 mm.
◦
The tumor extends beyond the pancreas but does not involve the CA or SMA [2].
◦
According to the JPS eighth edition, T3 is defined as a tumor that extends beyond the pancreas but does not involve the CA or SMA [2]. T4 is defined as a tumor that involves the CA or SMA.
◦
Therefore, based on the information, the classification is T3.
•
Task 3: Determine the N classification of pancreatic cancer
◦
Lymph node metastases are observed in three nodes at station 16b.
◦
Lymph node metastasis outside the regional nodes should be recorded as M1 [4].
◦
According to Table 2, for a tumor in the tail of the pancreas, regional lymph nodes include 8a, 9, 10, 11p, 11d, and 18 [5].
◦
Lymph node 16b is around the abdominal aorta b [6].
◦
Since the metastasis is in station 16b, which is not a regional lymph node for the tail of the pancreas, it should not be considered for N classification [5][7].
◦
Therefore, the N classification is N0, meaning no regional lymph node metastasis [8].
•
Task 4: Determine the M classification of pancreatic cancer
◦
Lymph node metastases are observed in three nodes at station 16b [4].
◦
Lymph node metastasis outside the regional nodes should be recorded as M1 [4].
◦
Therefore, the M classification is M1 [8].
•
Task 5: Determine the resectability classification of pancreatic cancer
◦
Since distant metastasis, including nonregional lymph node metastasis, is present, the classification is UR-M (tumor with distant metastasis) [9].
◦
Therefore, the resectability classification is UR.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case99_answer.txt <==
Based on the image findings provided for Case 99, here's a breakdown of Tasks 1 through 5, according to the Japanese Classification of Pancreatic Carcinoma:
•
Task 1: Local invasion factors
◦
CH0: Bile duct invasion absent [1].
◦
DU0: Duodenal invasion absent [1].
◦
S1: Serosal invasion present [1].
◦
RP1: Retropancreatic tissue invasion present [1].
◦
PV1: Portal venous system invasion present [1]. The superior mesenteric vein (SMV) is part of the portal venous system [2].
◦
A0: Arterial system invasion absent [2].
◦
PL1: Extrapancreatic nerve plexus invasion present [2].
◦
OO0: Invasion of other organs absent [3].
•
Therefore, the diagnosis of local invasion factors is: CH0, DU0, S1, RP1, PV1, A0, PL1, OO0.
•
Task 2: T classification
◦
The tumor is located in the tail of the pancreas [4].
◦
The tumor size is 57 mm, which is greater than 40 mm but not greater than 60 mm. According to the classification, a tumor size greater than 40 mm but not greater than 60 mm is classified as TS3 [5].
◦
The tumor extends beyond the pancreas but does not involve the CA or SMA [1].
◦
Based on these findings, the T classification is T3 [1].
•
Task 3: N classification
◦
Lymph node metastases are observed in three nodes at station 14t and one node at station 18. For a tumor in the pancreatic tail, lymph nodes at stations 14t and 18 are considered regional lymph nodes [6].
◦
Since there are metastases in a total of four regional lymph nodes, the N classification is N1b [7].
•
Task 4: M classification
◦
Multiple liver metastases are observed [7].
◦
Therefore, the M classification is M1 [7].
•
Task 5: Resectability classification
◦
The presence of distant metastasis, including liver metastasis, indicates an unresectable tumor [8].
◦
Contact of more than 180° with the superior mesenteric vein (SMV), suggesting invasion, also indicates the tumor is unresectable [9].
◦
Therefore, the resectability classification is UR, specifically UR-M (tumor with distant metastasis) [8].

==> anc/Supplementary_file_2/NotebookLM_with_REK/Answers_by_LLM/Case9_answer.txt <==
Okay, I will analyze the provided image findings and complete the tasks as requested, drawing on information from the sources.
Task 1: Diagnosis of Local Invasion Factors
Based on the image findings, the local invasion factors are as follows:
•
Duodenal invasion (DU) is suspected due to the tumor's extensive contact and duodenal stenosis [1]. Therefore, DU1 is noted.
•
Retropancreatic tissue invasion (RP) is observed [1]. Thus, RP1 is noted.
•
The tumor is in contact with the inferior vena cava, with an indistinct boundary, suggesting invasion of other organs (OO) [2]. Thus, OO1 is noted.
•
No other local invasion factors are identified in the image findings.
•
Therefore, bile duct invasion (CH) is absent, CH0 [1].
•
Serosal invasion (S) is absent, S0 [1].
•
Portal venous system invasion (PV) is absent, PV0 [1].
•
Arterial system invasion (A) is absent, A0 [3].
•
Extrapancreatic nerve plexus invasion (PL) is absent, PL0 [2][3].
Therefore, the local invasion factors are: CH0, DU1, S0, RP1, PV0, A0, PL0, OO1.
Task 2: Determination of T Classification
•
The tumor size is 37 mm, which falls into the T2 category which is described as "Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter" [4].
•
However, the tumor extends beyond the pancreas and invades the retropancreatic tissue and the inferior vena cava.
•
According to the sources, T3 is defined as "Tumor extends beyond the pancreas but does not involve the CA or SMA" [1].
•
T4 is defined as "Tumor involves the CA or SMA" [1].
•
Since the tumor extends beyond the pancreas, but does not involve the CA or SMA, but does invade the inferior vena cava, which is a factor outside of the T category, the appropriate T classification is T3.
Task 3: Determination of N Classification
•
Lymph node metastases are observed in two nodes at station 2 [5].
•
Station 2 lymph nodes are "Left cardial lymph nodes" [5].
•
According to Table 2 in the sources, the regional lymph nodes for the head of the pancreas are 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 [6].
•
Because the lymph node metastases are at station 2, which is not one of the regional lymph nodes, this would not be included in the N classification, but the M classification.
•
Since there is no regional lymph node metastasis, the N classification is N0 [7].
Task 4: Determination of M Classification
•
Lymph node metastasis outside the regional nodes is classified as M1 [8]. Since the lymph node metastases at station 2 are not regional lymph nodes, this would be classified as M1.
•
There are no other distant metastases.
•
Therefore, the M classification is M1 [7].
Task 5: Determination of Resectability Classification
•
Since the M classification is M1, the resectability classification is UR [9][10].
•
Specifically, the classification would be UR-M, meaning "tumor with distant metastasis," which includes nonregional lymph node metastasis [10].
In summary, based on the image findings and the provided criteria:
•
Task 1: CH0, DU1, S0, RP1, PV0, A0, PL0, OO1
•
Task 2: T3
•
Task 3: N0
•
Task 4: M1
•
Task 5: UR

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case100_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[3]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[4]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case10_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[2]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[3]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[4]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[5]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case11_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[2]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[3]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case12_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[11]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case13_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[9]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[10]
| 14t | Lymph nodes along the superior mesenteric artery (tumor side) | 
| 14op | Lymph nodes along the superior mesenteric artery (opposite side of the tumor) | 
| 15 | Lymph nodes along the middle colic artery | 
| 16a | Lymph nodes around abdominal aorta a | 
| 16b | Lymph nodes around abdominal aorta b | 
| 17 | Lymph nodes on the anterior surface of the head of the pancreas | 
| 18 | Lymph nodes along the inferior margin of the pancreas | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023.

[11]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[12]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[13]
- Hepatic metastasis 
- H0: No hepatic metastasis 
- H1: Hepatic metastasis 
- Recording peritoneal cytology 
- CYX: Peritoneal cytology not performed 
- CY0: Peritoneal cytology negative for carcinoma cells 
- CY1: Peritoneal cytology positive for carcinoma cells 
 
The CY1 category is defined as M1 in this classification. 
 
CY1 is recorded when carcinoma cells are detected in ascites fluid and peritoneal lavage. 
 
R1 (residual tumor grading) is recorded when patients with CY1 undergo surgical resection.

[14]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[15]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[16]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case14_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[9]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case15_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[3]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[4]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[5]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[6]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[7]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[8]
# Introduction 
 
The first edition of the Japanese classification of pancreatic carcinoma was published in 1980 by the Japan Pancreas Society (JPS) and has been revised seven times, with the eighth edition being the most recent. The seventh edition (2016) included revisions that maintained its uniqueness and established consistency with the seventh edition (2009) of the Union for International Cancer Control (UICC). 
 
While the eighth edition of the UICC classification has changed the T category to be based on tumor size, the eighth edition of the JPS classification maintains the previous T category based on local invasion. Major changes in the TNM classification include revisions of the station numbers and names of lymph nodes, defining regional lymph nodes by tumor location, and including positive peritoneal cytology, which was not previously included in distant metastasis but is now considered distant metastasis.

[9]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case16_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[9]
# Introduction 
 
The first edition of the Japanese classification of pancreatic carcinoma was published in 1980 by the Japan Pancreas Society (JPS) and has been revised seven times, with the eighth edition being the most recent. The seventh edition (2016) included revisions that maintained its uniqueness and established consistency with the seventh edition (2009) of the Union for International Cancer Control (UICC). 
 
While the eighth edition of the UICC classification has changed the T category to be based on tumor size, the eighth edition of the JPS classification maintains the previous T category based on local invasion. Major changes in the TNM classification include revisions of the station numbers and names of lymph nodes, defining regional lymph nodes by tumor location, and including positive peritoneal cytology, which was not previously included in distant metastasis but is now considered distant metastasis.

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case17_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[9]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case18_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Macroscopic type 
 
- Masked type: No macroscopic evidence of tumor 
- Nodular type: Tumor with a clearly defined border 
- Infiltrative type: Tumor with a poorly defined border and diffuse infiltration into the surrounding tissue 
- Cystic type: Cystic tumors, such as cystadenocarcinoma 
- Ductectatic type: Tumor with pancreatic duct dilation as a dominant feature 
- Mixed type: A mixture of two or more macroscopic types 
- Unclassified type: Tumor that cannot be classified into any of the above types

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

[9]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta. 

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case19_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[8]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta. 

[10]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case1_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[9]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[10]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case20_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[8]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta. 

[10]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case21_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[10]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR

[11]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta. 

[12]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case22_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
Categories of findings are abbreviated by using uppercase letters: “T” for the extent of invasion by the primary tumor, “N” for lymph node metastasis, and “M” for distant metastasis. The grade of each finding is indicated by Arabic numerals following the uppercase letter for each category, and “X” is used when the finding is unknown. The stage is recorded using a combination of T, N, and M findings. The findings at the time of diagnosis, namely, the clinical, surgical, pathological, and final findings, are indicated by the lower-case letters “c,” “s,” “p,” and “f,” respectively. The symbols “m,” “y,” “r,” and “a” may also be used to identify special cases in the TNM classification systems, representing multiple, yield to treatment, recurrent, and autopsy, respectively.

[2]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[3]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[4]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[5]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[6]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[7]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[8]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[9]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[10]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[11]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[12]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[13]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[14]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[15]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[16]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case23_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
| 14t | Lymph nodes along the superior mesenteric artery (tumor side) | 
| 14op | Lymph nodes along the superior mesenteric artery (opposite side of the tumor) | 
| 15 | Lymph nodes along the middle colic artery | 
| 16a | Lymph nodes around abdominal aorta a | 
| 16b | Lymph nodes around abdominal aorta b | 
| 17 | Lymph nodes on the anterior surface of the head of the pancreas | 
| 18 | Lymph nodes along the inferior margin of the pancreas | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023.

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[10]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[11]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[12]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)



==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case24_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[8]
# Introduction 
 
The first edition of the Japanese classification of pancreatic carcinoma was published in 1980 by the Japan Pancreas Society (JPS) and has been revised seven times, with the eighth edition being the most recent. The seventh edition (2016) included revisions that maintained its uniqueness and established consistency with the seventh edition (2009) of the Union for International Cancer Control (UICC). 
 
While the eighth edition of the UICC classification has changed the T category to be based on tumor size, the eighth edition of the JPS classification maintains the previous T category based on local invasion. Major changes in the TNM classification include revisions of the station numbers and names of lymph nodes, defining regional lymph nodes by tumor location, and including positive peritoneal cytology, which was not previously included in distant metastasis but is now considered distant metastasis.

[9]
- Hepatic metastasis 
- H0: No hepatic metastasis 
- H1: Hepatic metastasis 
- Recording peritoneal cytology 
- CYX: Peritoneal cytology not performed 
- CY0: Peritoneal cytology negative for carcinoma cells 
- CY1: Peritoneal cytology positive for carcinoma cells 
 
The CY1 category is defined as M1 in this classification. 
 
CY1 is recorded when carcinoma cells are detected in ascites fluid and peritoneal lavage. 
 
R1 (residual tumor grading) is recorded when patients with CY1 undergo surgical resection.

[10]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[11]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[12]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case25_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[9]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[10]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[11]
- Hepatic metastasis 
- H0: No hepatic metastasis 
- H1: Hepatic metastasis 
- Recording peritoneal cytology 
- CYX: Peritoneal cytology not performed 
- CY0: Peritoneal cytology negative for carcinoma cells 
- CY1: Peritoneal cytology positive for carcinoma cells 
 
The CY1 category is defined as M1 in this classification. 
 
CY1 is recorded when carcinoma cells are detected in ascites fluid and peritoneal lavage. 
 
R1 (residual tumor grading) is recorded when patients with CY1 undergo surgical resection.

[12]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[13]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[14]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[15]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case26_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[3]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[4]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[7]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[8]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[9]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[10]
# Introduction 
 
The first edition of the Japanese classification of pancreatic carcinoma was published in 1980 by the Japan Pancreas Society (JPS) and has been revised seven times, with the eighth edition being the most recent. The seventh edition (2016) included revisions that maintained its uniqueness and established consistency with the seventh edition (2009) of the Union for International Cancer Control (UICC). 
 
While the eighth edition of the UICC classification has changed the T category to be based on tumor size, the eighth edition of the JPS classification maintains the previous T category based on local invasion. Major changes in the TNM classification include revisions of the station numbers and names of lymph nodes, defining regional lymph nodes by tumor location, and including positive peritoneal cytology, which was not previously included in distant metastasis but is now considered distant metastasis.

[11]
- Hepatic metastasis 
- H0: No hepatic metastasis 
- H1: Hepatic metastasis 
- Recording peritoneal cytology 
- CYX: Peritoneal cytology not performed 
- CY0: Peritoneal cytology negative for carcinoma cells 
- CY1: Peritoneal cytology positive for carcinoma cells 
 
The CY1 category is defined as M1 in this classification. 
 
CY1 is recorded when carcinoma cells are detected in ascites fluid and peritoneal lavage. 
 
R1 (residual tumor grading) is recorded when patients with CY1 undergo surgical resection.

[12]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[13]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case27_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[7]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[11]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case28_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[3]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[4]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[7]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[8]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[9]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[10]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[11]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[12]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[13]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[14]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[15]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case29_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
- Hepatic metastasis 
- H0: No hepatic metastasis 
- H1: Hepatic metastasis 
- Recording peritoneal cytology 
- CYX: Peritoneal cytology not performed 
- CY0: Peritoneal cytology negative for carcinoma cells 
- CY1: Peritoneal cytology positive for carcinoma cells 
 
The CY1 category is defined as M1 in this classification. 
 
CY1 is recorded when carcinoma cells are detected in ascites fluid and peritoneal lavage. 
 
R1 (residual tumor grading) is recorded when patients with CY1 undergo surgical resection.

[7]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[8]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[10]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case2_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
- Hepatic metastasis 
- H0: No hepatic metastasis 
- H1: Hepatic metastasis 
- Recording peritoneal cytology 
- CYX: Peritoneal cytology not performed 
- CY0: Peritoneal cytology negative for carcinoma cells 
- CY1: Peritoneal cytology positive for carcinoma cells 
 
The CY1 category is defined as M1 in this classification. 
 
CY1 is recorded when carcinoma cells are detected in ascites fluid and peritoneal lavage. 
 
R1 (residual tumor grading) is recorded when patients with CY1 undergo surgical resection.

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[9]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case30_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[7]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[8]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[9]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[10]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[11]
# Introduction 
 
The first edition of the Japanese classification of pancreatic carcinoma was published in 1980 by the Japan Pancreas Society (JPS) and has been revised seven times, with the eighth edition being the most recent. The seventh edition (2016) included revisions that maintained its uniqueness and established consistency with the seventh edition (2009) of the Union for International Cancer Control (UICC). 
 
While the eighth edition of the UICC classification has changed the T category to be based on tumor size, the eighth edition of the JPS classification maintains the previous T category based on local invasion. Major changes in the TNM classification include revisions of the station numbers and names of lymph nodes, defining regional lymph nodes by tumor location, and including positive peritoneal cytology, which was not previously included in distant metastasis but is now considered distant metastasis.

[12]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[13]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case31_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[7]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[8]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[9]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[10]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[11]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[12]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[13]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[14]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[15]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[16]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case32_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[3]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
# Introduction 
 
The first edition of the Japanese classification of pancreatic carcinoma was published in 1980 by the Japan Pancreas Society (JPS) and has been revised seven times, with the eighth edition being the most recent. The seventh edition (2016) included revisions that maintained its uniqueness and established consistency with the seventh edition (2009) of the Union for International Cancer Control (UICC). 
 
While the eighth edition of the UICC classification has changed the T category to be based on tumor size, the eighth edition of the JPS classification maintains the previous T category based on local invasion. Major changes in the TNM classification include revisions of the station numbers and names of lymph nodes, defining regional lymph nodes by tumor location, and including positive peritoneal cytology, which was not previously included in distant metastasis but is now considered distant metastasis.

[6]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[7]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[10]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

[11]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case33_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[3]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[4]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case34_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[7]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R) 

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case35_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Macroscopic type 
 
- Masked type: No macroscopic evidence of tumor 
- Nodular type: Tumor with a clearly defined border 
- Infiltrative type: Tumor with a poorly defined border and diffuse infiltration into the surrounding tissue 
- Cystic type: Cystic tumors, such as cystadenocarcinoma 
- Ductectatic type: Tumor with pancreatic duct dilation as a dominant feature 
- Mixed type: A mixture of two or more macroscopic types 
- Unclassified type: Tumor that cannot be classified into any of the above types

[5]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[6]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[7]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[8]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[9]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[10]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[11]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[12]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[13]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[14]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case36_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[7]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[8]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[9]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[10]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[11]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[12]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case37_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
- Hepatic metastasis 
- H0: No hepatic metastasis 
- H1: Hepatic metastasis 
- Recording peritoneal cytology 
- CYX: Peritoneal cytology not performed 
- CY0: Peritoneal cytology negative for carcinoma cells 
- CY1: Peritoneal cytology positive for carcinoma cells 
 
The CY1 category is defined as M1 in this classification. 
 
CY1 is recorded when carcinoma cells are detected in ascites fluid and peritoneal lavage. 
 
R1 (residual tumor grading) is recorded when patients with CY1 undergo surgical resection.

[7]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[8]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[10]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case38_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[2]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[3]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[4]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[7]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[11]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)


==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case39_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case3_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b). 

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[9]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed 

[10]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[11]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[12]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[13]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[14]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case40_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case41_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
Table 3. TNM staging. 
 
| Stage | T-category | N-category | M-category | 
|--|--|--|--| 
| Stage 0 | T0, Tis | N0 | M0 | 
| Stage IA | T1 (T1a, T1b, T1c) | N0 | M0 | 
| Stage IB | T2 | N0 | M0 | 
| Stage IIA | T3 | N0 | M0 | 
| Stage IIB | T0, Tis, T1 (T1a, T1b, T1c), T2, T3 | N1 (N1a, N1b) | M0 | 
| Stage III | T4 | Any N | M0 | 
| Stage IV | Any T | Any N | M1 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023.

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[9]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case42_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[3]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[4]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case43_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case44_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[7]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[8]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[9]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[10]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[11]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[12]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[13]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case45_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[10]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[11]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[12]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case46_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[7]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[8]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case47_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[8]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case48_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case49_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[9]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[11]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case4_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[3]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[4]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[5]
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[6]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[7]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[8]
| 14t | Lymph nodes along the superior mesenteric artery (tumor side) | 
| 14op | Lymph nodes along the superior mesenteric artery (opposite side of the tumor) | 
| 15 | Lymph nodes along the middle colic artery | 
| 16a | Lymph nodes around abdominal aorta a | 
| 16b | Lymph nodes around abdominal aorta b | 
| 17 | Lymph nodes on the anterior surface of the head of the pancreas | 
| 18 | Lymph nodes along the inferior margin of the pancreas | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023.

[9]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[10]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[11]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[12]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[13]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case50_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[7]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[8]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[9]
| 14t | Lymph nodes along the superior mesenteric artery (tumor side) | 
| 14op | Lymph nodes along the superior mesenteric artery (opposite side of the tumor) | 
| 15 | Lymph nodes along the middle colic artery | 
| 16a | Lymph nodes around abdominal aorta a | 
| 16b | Lymph nodes around abdominal aorta b | 
| 17 | Lymph nodes on the anterior surface of the head of the pancreas | 
| 18 | Lymph nodes along the inferior margin of the pancreas | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023.

[10]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[11]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[12]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[13]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[14]
- Hepatic metastasis 
- H0: No hepatic metastasis 
- H1: Hepatic metastasis 
- Recording peritoneal cytology 
- CYX: Peritoneal cytology not performed 
- CY0: Peritoneal cytology negative for carcinoma cells 
- CY1: Peritoneal cytology positive for carcinoma cells 
 
The CY1 category is defined as M1 in this classification. 
 
CY1 is recorded when carcinoma cells are detected in ascites fluid and peritoneal lavage. 
 
R1 (residual tumor grading) is recorded when patients with CY1 undergo surgical resection.

[15]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[16]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[17]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

[18]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case51_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case52_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
Categories of findings are abbreviated by using uppercase letters: “T” for the extent of invasion by the primary tumor, “N” for lymph node metastasis, and “M” for distant metastasis. The grade of each finding is indicated by Arabic numerals following the uppercase letter for each category, and “X” is used when the finding is unknown. The stage is recorded using a combination of T, N, and M findings. The findings at the time of diagnosis, namely, the clinical, surgical, pathological, and final findings, are indicated by the lower-case letters “c,” “s,” “p,” and “f,” respectively. The symbols “m,” “y,” “r,” and “a” may also be used to identify special cases in the TNM classification systems, representing multiple, yield to treatment, recurrent, and autopsy, respectively.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[9]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case53_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[9]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case54_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case55_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case56_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[7]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[8]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[9]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[10]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[11]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[12]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[13]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case57_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[10]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case58_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[3]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[8]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[9]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[11]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case59_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case5_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[4]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[5]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.



==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case60_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[3]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[4]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[5]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[6]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case61_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[2]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[3]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[4]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[5]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[8]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[10]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case62_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[10]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case63_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case64_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[7]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[8]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[9]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[10]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[11]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[12]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case65_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[7]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[8]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case66_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case67_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
### Macroscopic type 
 
- Masked type: No macroscopic evidence of tumor 
- Nodular type: Tumor with a clearly defined border 
- Infiltrative type: Tumor with a poorly defined border and diffuse infiltration into the surrounding tissue 
- Cystic type: Cystic tumors, such as cystadenocarcinoma 
- Ductectatic type: Tumor with pancreatic duct dilation as a dominant feature 
- Mixed type: A mixture of two or more macroscopic types 
- Unclassified type: Tumor that cannot be classified into any of the above types

[2]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[3]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[4]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case68_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[2]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[3]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case69_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Macroscopic type 
 
- Masked type: No macroscopic evidence of tumor 
- Nodular type: Tumor with a clearly defined border 
- Infiltrative type: Tumor with a poorly defined border and diffuse infiltration into the surrounding tissue 
- Cystic type: Cystic tumors, such as cystadenocarcinoma 
- Ductectatic type: Tumor with pancreatic duct dilation as a dominant feature 
- Mixed type: A mixture of two or more macroscopic types 
- Unclassified type: Tumor that cannot be classified into any of the above types

[6]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[7]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[8]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[9]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[10]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[11]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[12]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case6_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
# Introduction 
 
The first edition of the Japanese classification of pancreatic carcinoma was published in 1980 by the Japan Pancreas Society (JPS) and has been revised seven times, with the eighth edition being the most recent. The seventh edition (2016) included revisions that maintained its uniqueness and established consistency with the seventh edition (2009) of the Union for International Cancer Control (UICC). 
 
While the eighth edition of the UICC classification has changed the T category to be based on tumor size, the eighth edition of the JPS classification maintains the previous T category based on local invasion. Major changes in the TNM classification include revisions of the station numbers and names of lymph nodes, defining regional lymph nodes by tumor location, and including positive peritoneal cytology, which was not previously included in distant metastasis but is now considered distant metastasis.

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[11]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

[12]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case70_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[4]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[5]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[9]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case71_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[3]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[4]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[5]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[8]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case72_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
### Macroscopic type 
 
- Masked type: No macroscopic evidence of tumor 
- Nodular type: Tumor with a clearly defined border 
- Infiltrative type: Tumor with a poorly defined border and diffuse infiltration into the surrounding tissue 
- Cystic type: Cystic tumors, such as cystadenocarcinoma 
- Ductectatic type: Tumor with pancreatic duct dilation as a dominant feature 
- Mixed type: A mixture of two or more macroscopic types 
- Unclassified type: Tumor that cannot be classified into any of the above types

[4]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case73_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[8]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case74_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[9]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case75_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[9]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case76_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Macroscopic type 
 
- Masked type: No macroscopic evidence of tumor 
- Nodular type: Tumor with a clearly defined border 
- Infiltrative type: Tumor with a poorly defined border and diffuse infiltration into the surrounding tissue 
- Cystic type: Cystic tumors, such as cystadenocarcinoma 
- Ductectatic type: Tumor with pancreatic duct dilation as a dominant feature 
- Mixed type: A mixture of two or more macroscopic types 
- Unclassified type: Tumor that cannot be classified into any of the above types

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[7]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[11]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case77_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[6]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[9]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[10]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[11]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[12]
- Hepatic metastasis 
- H0: No hepatic metastasis 
- H1: Hepatic metastasis 
- Recording peritoneal cytology 
- CYX: Peritoneal cytology not performed 
- CY0: Peritoneal cytology negative for carcinoma cells 
- CY1: Peritoneal cytology positive for carcinoma cells 
 
The CY1 category is defined as M1 in this classification. 
 
CY1 is recorded when carcinoma cells are detected in ascites fluid and peritoneal lavage. 
 
R1 (residual tumor grading) is recorded when patients with CY1 undergo surgical resection.

[13]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[14]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case78_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[7]
### Macroscopic type 
 
- Masked type: No macroscopic evidence of tumor 
- Nodular type: Tumor with a clearly defined border 
- Infiltrative type: Tumor with a poorly defined border and diffuse infiltration into the surrounding tissue 
- Cystic type: Cystic tumors, such as cystadenocarcinoma 
- Ductectatic type: Tumor with pancreatic duct dilation as a dominant feature 
- Mixed type: A mixture of two or more macroscopic types 
- Unclassified type: Tumor that cannot be classified into any of the above types

[8]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case79_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[3]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[4]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[5]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[6]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[7]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
### Macroscopic type 
 
- Masked type: No macroscopic evidence of tumor 
- Nodular type: Tumor with a clearly defined border 
- Infiltrative type: Tumor with a poorly defined border and diffuse infiltration into the surrounding tissue 
- Cystic type: Cystic tumors, such as cystadenocarcinoma 
- Ductectatic type: Tumor with pancreatic duct dilation as a dominant feature 
- Mixed type: A mixture of two or more macroscopic types 
- Unclassified type: Tumor that cannot be classified into any of the above types

[10]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[11]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[12]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case7_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded. 

[3]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[6]
| 14t | Lymph nodes along the superior mesenteric artery (tumor side) | 
| 14op | Lymph nodes along the superior mesenteric artery (opposite side of the tumor) | 
| 15 | Lymph nodes along the middle colic artery | 
| 16a | Lymph nodes around abdominal aorta a | 
| 16b | Lymph nodes around abdominal aorta b | 
| 17 | Lymph nodes on the anterior surface of the head of the pancreas | 
| 18 | Lymph nodes along the inferior margin of the pancreas | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023.

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
- Hepatic metastasis 
- H0: No hepatic metastasis 
- H1: Hepatic metastasis 
- Recording peritoneal cytology 
- CYX: Peritoneal cytology not performed 
- CY0: Peritoneal cytology negative for carcinoma cells 
- CY1: Peritoneal cytology positive for carcinoma cells 
 
The CY1 category is defined as M1 in this classification. 
 
CY1 is recorded when carcinoma cells are detected in ascites fluid and peritoneal lavage. 
 
R1 (residual tumor grading) is recorded when patients with CY1 undergo surgical resection.

[10]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[11]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[12]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[13]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[14]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case80_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[8]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[9]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[11]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case81_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[6]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[7]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[8]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[9]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[10]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[11]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[12]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case82_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[5]
### Macroscopic type 
 
- Masked type: No macroscopic evidence of tumor 
- Nodular type: Tumor with a clearly defined border 
- Infiltrative type: Tumor with a poorly defined border and diffuse infiltration into the surrounding tissue 
- Cystic type: Cystic tumors, such as cystadenocarcinoma 
- Ductectatic type: Tumor with pancreatic duct dilation as a dominant feature 
- Mixed type: A mixture of two or more macroscopic types 
- Unclassified type: Tumor that cannot be classified into any of the above types 

[6]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[7]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[8]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[9]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[10]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[11]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case83_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[3]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[4]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[5]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[6]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[7]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[8]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[9]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[10]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[11]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case84_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[7]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[8]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[9]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[10]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[11]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case85_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case86_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[3]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case87_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[3]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[8]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

[9]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case88_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[5]
### Macroscopic type 
 
- Masked type: No macroscopic evidence of tumor 
- Nodular type: Tumor with a clearly defined border 
- Infiltrative type: Tumor with a poorly defined border and diffuse infiltration into the surrounding tissue 
- Cystic type: Cystic tumors, such as cystadenocarcinoma 
- Ductectatic type: Tumor with pancreatic duct dilation as a dominant feature 
- Mixed type: A mixture of two or more macroscopic types 
- Unclassified type: Tumor that cannot be classified into any of the above types

[6]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[9]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case89_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
Categories of findings are abbreviated by using uppercase letters: “T” for the extent of invasion by the primary tumor, “N” for lymph node metastasis, and “M” for distant metastasis. The grade of each finding is indicated by Arabic numerals following the uppercase letter for each category, and “X” is used when the finding is unknown. The stage is recorded using a combination of T, N, and M findings. The findings at the time of diagnosis, namely, the clinical, surgical, pathological, and final findings, are indicated by the lower-case letters “c,” “s,” “p,” and “f,” respectively. The symbols “m,” “y,” “r,” and “a” may also be used to identify special cases in the TNM classification systems, representing multiple, yield to treatment, recurrent, and autopsy, respectively.


[5]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[6]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[7]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[11]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case8_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[7]
- Hepatic metastasis 
- H0: No hepatic metastasis 
- H1: Hepatic metastasis 
- Recording peritoneal cytology 
- CYX: Peritoneal cytology not performed 
- CY0: Peritoneal cytology negative for carcinoma cells 
- CY1: Peritoneal cytology positive for carcinoma cells 
 
The CY1 category is defined as M1 in this classification. 
 
CY1 is recorded when carcinoma cells are detected in ascites fluid and peritoneal lavage. 
 
R1 (residual tumor grading) is recorded when patients with CY1 undergo surgical resection.

[8]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[10]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case90_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[7]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[8]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[9]
| 14t | Lymph nodes along the superior mesenteric artery (tumor side) | 
| 14op | Lymph nodes along the superior mesenteric artery (opposite side of the tumor) | 
| 15 | Lymph nodes along the middle colic artery | 
| 16a | Lymph nodes around abdominal aorta a | 
| 16b | Lymph nodes around abdominal aorta b | 
| 17 | Lymph nodes on the anterior surface of the head of the pancreas | 
| 18 | Lymph nodes along the inferior margin of the pancreas | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023.

[10]
The extent of lymph node 14 is defined as up to the lower margin of the transverse part of the duodenum (third part). The half circumference of the side on which the tumor is located is defined as 14t, and the half circumference on the opposite side of the side on which the tumor is located is defined as 14op. 
 
Figure 3. Station numbers and locations of lymph nodes. Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. Station numbers of lymph nodes in relation to the pancreas. (a) The location and boundaries of the lymph nodes within the hepatoduodenal ligament. The diagram on the right shows the transverse view at line A in the diagram on the left (b), with details provided along the superior mesenteric artery (c) and around the aorta (d). Ao, aorta; CA, celiac artery; IMA, inferior mesenteric artery; IVC, inferior vena cava; LRA, left renal artery; LRV, left renal vein; SMA, superior mesenteric artery.

[11]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[12]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[13]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[14]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[15]
- Hepatic metastasis 
- H0: No hepatic metastasis 
- H1: Hepatic metastasis 
- Recording peritoneal cytology 
- CYX: Peritoneal cytology not performed 
- CY0: Peritoneal cytology negative for carcinoma cells 
- CY1: Peritoneal cytology positive for carcinoma cells 
 
The CY1 category is defined as M1 in this classification. 
 
CY1 is recorded when carcinoma cells are detected in ascites fluid and peritoneal lavage. 
 
R1 (residual tumor grading) is recorded when patients with CY1 undergo surgical resection.

[16]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[17]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[18]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case91_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[9]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[10]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[11]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case92_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[9]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case93_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[5]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[8]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case94_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[10]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[11]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[12]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[13]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case95_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[6]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case96_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[7]
## Resectability classification 
 
### Resectable: R 
 
No tumor contact with the superior mesenteric vein (SMV) or portal vein (PV), less than 180 contacts, or invasion without occlusion. The clear fat planes around the SMA, CA, and common hepatic artery (CHA) show no contact or invasion. 
 
### Borderline resectable: BR 
 
Subclassified according to SMV/PV invasion alone or arterial invasion. 
 
- BR-PV (SMV/PV invasion alone): No findings of contact or invasion of the SMA, CA, or CHA. Tumor contact or invasion of the SMV/PV of 180°degrees or more, or occlusion of the SMV/PV, not exceeding the inferior border of the duodenum.

[8]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case97_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
### Grade of local invasion (T category) 
 
The definition of T categories for primary pancreatic cancer in the JPS eighth edition is different from that in the UICC eighth edition. In particular, T1 to T3 is unique in that the JPS eighth edition evaluates the category by combining “tumor size” and “extrapancreatic extension,” which is defined as a “local invasion factor,” while the UICC eighth edition defines the category based on “tumor size” alone and does not consider “extrapancreatic extension.” Additionally, T4 is based on celiac artery (CA) or superior mesenteric artery (SMA) invasion, whereas T1 tumors are subcategorized into T1a, T1b, and T1c based on their sizes.

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
| 8a | Lymph nodes in the anterosuperior group along the common hepatic artery | 
| 8p | Lymph nodes in the posterior group along the common hepatic artery | 
| 9 | Lymph nodes around the celiac artery | 
| 10 | Lymph nodes at the splenic hilum | 
| 11p | Lymph nodes along the proximal splenic artery | 
| 11d | Lymph nodes along the distal splenic artery | 
| 12a | Lymph nodes along the hepatic artery | 
| 12p | Lymph nodes along the portal vein | 
| 12b | Lymph nodes along the bile duct | 
| 13 | Lymph nodes on the posterior aspect of the head of the pancreas |

[7]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case98_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[2]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[5]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[6]
| 14t | Lymph nodes along the superior mesenteric artery (tumor side) | 
| 14op | Lymph nodes along the superior mesenteric artery (opposite side of the tumor) | 
| 15 | Lymph nodes along the middle colic artery | 
| 16a | Lymph nodes around abdominal aorta a | 
| 16b | Lymph nodes around abdominal aorta b | 
| 17 | Lymph nodes on the anterior surface of the head of the pancreas | 
| 18 | Lymph nodes along the inferior margin of the pancreas | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023.

[7]
### Regional lymph nodes 
 
Regional lymph nodes are not synonymous with lymph nodes to be dissected. If metastasis is found in a lymph node other than a regional lymph node, it is defined as M1 (Table 2). In the pancreatic head and body, lymph node 14 (tumor side; 14 t) is considered a regional lymph node; however, if metastasis is found in lymph node 14 (tumor opposite side; 14op), it is not considered M1 but instead warrants further investigation in future studies. 
 
Table 2. Regional lymph nodes.

[8]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[9]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case99_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[3]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[4]
# Description of findings 
 
## Primary tumor 
 
### Tumor location 
 
The pancreas is anatomically divided into three main parts: head, body, and tail. The uncinate process is located in the pancreatic head. When a lesion spans more than two adjacent parts, the primary region should be described first, followed by the additional portion involved in infiltration (Figure 1). 
 
Figure 1. Anatomical portions of the pancreas. Reprinted with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. The border between the pancreatic head and body is defined as the left side of the SMV and PV. The neck of the pancreas (the part anterior to the SMV and PV) and the uncinate process are included in the pancreatic head. The border between the pancreatic body and tail is defined as the left border of the abdominal aorta. Pb, pancreatic body; Ph, pancreatic head; Pt, pancreatic tail; PV, portal vein, SMA, superior mesenteric artery; SMV, superior mesenteric vein; UP, uncinate process.

[5]
### Size and number of the tumors 
 
The largest diameter (mm) of the primary tumor is recorded as the tumor size (TS). Based on this, the tumor size is further classified as follows: 
 
- TS1: Tumor size of 20 mm or less in the largest diameter 
- TS2: Tumor size >20 mm but not >40 mm in the largest diameter 
- TS3: Tumor size >40 mm but not >60 mm in the largest diameter 
- TS4: Tumor size greater than 60 mm 
 
For multiple tumors, the number, location, and largest diameter of the tumors are recorded.

[6]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

==> anc/Supplementary_file_2/NotebookLM_with_REK/Retrieved_excerpts/Case9_reference.txt <==
Partial reproduction from the following article:
Ishida M, Fujii T, Kishiwada M, et al. (2024) “Japanese classification of pancreatic carcinoma by the Japan Pancreas Society: Eighth edition”. Journal of Hepato-Biliary-Pancreatic Sciences, Vol. 31, 755–768. https://doi.org/10.1002/jhbp.12056
© 2024 The Author(s). Journal of Hepato-Biliary-Pancreatic Sciences published by John Wiley & Sons Australia, Ltd on behalf of the Japanese Society of Hepato-Biliary-Pancreatic Surgery. This is an open access article under the terms of the Creative Commons Attribution License (CC BY 4.0), which permits use, distribution, and reproduction in any medium, provided the original work is properly cited. https://creativecommons.org/licenses/by/4.0/
**************************************************

[1]
- T3: Tumor extends beyond the pancreas but does not involve the CA or SMA 
- T4: Tumor involves the CA or SMA 
 
### Local invasion factors 
 
- Bile duct invasion: CH0, absent; CH1, present; CHX, cannot be assessed. 
- Duodenal invasion: DU0, absent; DU1, present; DUX, cannot be assessed. 
- Serosal invasion: S0, absent; S1, present; SX, cannot be assessed. 
- Retropancreatic tissue invasion: RP0, absent; RP1, present; RPX, cannot be assessed. 
- Portal venous system invasion: PV0, absent; PV1, present; PVX, cannot be assessed.

[2]
- Invasion of other organs: OO0, absent; OO1, present; OOX, cannot be assessed. 
The other organs include the adrenal gland, stomach, large intestine, spleen, renal vein, kidney, inferior vena cava, and aorta. The names of the invading organs should be clearly indicated. 
 
### Anatomical reconsideration of the extrapancreatic nerve plexus 
 
The definition and classification of the extrapancreatic nerve plexus are based on the work of Yoshioka et al., categorizing it into seven plexuses (Figure 2a,b).

[3]
The portal venous system consists of the portal vein (PVp), superior mesenteric vein (PVsm), and pancreatic vein (PVsp). 
- Arterial system invasion: A0, absent; A1, present; AX, cannot be assessed. 
The arterial system comprises the superior mesenteric artery (Asm), celiac artery (Ace), common hepatic artery (Ach), and splenic artery (Asp). 
- Extrapancreatic nerve plexus invasion: PL0, absent; PL1, present*; PLX, cannot be assessed. 
The extrapancreatic nerve plexus is explained in the next section.

[4]
- TX: Local invasion cannot be assessed 
- T0: No evidence of primary tumor 
- Tis: Carcinoma in situ 
- T1: Tumor limited to the pancreas, with a size of 20 mm or less in the largest diameter 
- T1a: Tumor size of 5 mm or less in the largest diameter 
- T1b: Tumor size greater than 5 mm and less than 10 mm in the largest diameter 
- T1c: Tumor size greater than 10 mm but no more than 20 mm in the largest diameter 
- T2: Tumor limited to the pancreas, with a size of more than 20 mm in the largest diameter

[5]
## Lymph node metastases (N category) 
 
### Station numbers, locations, and boundaries of lymph nodes related to the pancreas 
 
Table 1, Figure 3. 
 
Table 1. Station numbers and names of lymph nodes. 
 
| Number | Location | 
|--|--| 
| 1 | Right cardial lymph nodes | 
| 2 | Left cardial lymph nodes | 
| 3 | Lymph nodes along the lesser curvature of the stomach | 
| 4 | Lymph nodes along the greater curvature of the stomach | 
| 5 | Suprapyloric lymph nodes | 
| 6 | Infrapyloric lymph nodes | 
| 7 | Lymph nodes along the left gastric artery |

[6]
| | Head | Body | Tail | 
|--|--|--|--| 
| Regional lymph nodes | 6, 8a, 8p, 12a, 12b, 12p, 13, 14t, 17 | 8a, 8p, 9, 10, 11p, 11d, 14t, 18 | 8a, 9, 10, 11p, 11d, 18 | 
 
Note: Reproduced with permission from the Japan Pancreas Society and Kanehara & Co., Ltd.: Japanese Classification of Pancreatic Carcinoma, eighth edition, 2023. 
 
### Recording lymph node metastases 
 
In resected cases, the number of dissected and metastatic nodes should be recorded for each lymph node. 
 
- NX: Regional lymph nodes cannot be assessed

[7]
- N0: No regional lymph node metastasis 
- N1: Regional lymph node metastasis 
- N1a: Metastasis in one to three regional lymph nodes 
- N1b: Metastasis in four or more regional lymph nodes 
 
## Distant metastases (M category) 
 
- M0: No distant metastasis 
- M1: Distant metastasis 
 
The M1 site should be recorded using the following codes: 
 
- PUL: pulmonary 
- MAR: bone marrow 
- OSS: osseous 
- PLE: pleura 
- HEP: hepatic 
- PER: peritoneum 
- BRA: brain 
- ADR: adrenals 
- LYM: lymph nodes 
- SKI: skin 
- PCY: peritoneal cytology

[8]
- OTH: others 
 
Lymph node metastasis outside the regional nodes should be recorded as M1. 
 
The MX (metastasis cannot be assessed) category is deemed inappropriate because clinical evaluation of distant metastases is possible only through imaging. Use of the MX category may disallow staging. 
 
Specifically, peritoneal, hepatic metastases, and peritoneal cytology positive for carcinoma cells classified as M1 should be recorded as follows: 
 
- Peritoneal metastasis 
- P0: No peritoneal metastasis 
- P1: Peritoneal metastasis

[9]
- BR-A (arterial invasion): Tumor contact or invasion of the SMA and/or CA of less than 180 degrees without stenosis or deformity. Tumor contact or invasion of the CHA without tumor contact or invasion of the PHA and/or CA. 
 
### Unresectable: UR 
 
Subclassified according to the status of distant metastasis. 
 
- UR-LA (locally advanced): tumor contact or invasion of the SMV/PV of 180° or more, or occlusion of the SMV/PV extending beyond the inferior border of the duodenum. Tumor contact or invasion of the SMA and/or CA of 180°or more. Tumor contact or invasion of the CHA, showing tumor contact or invasion of the PHA and/or CA. Tumor contact or invasion of the aorta.

[10]
- UR-M (tumor with distant metastasis): distant metastasis, including nonregional lymph node metastasis. 
 
# Surgical treatment 
 
## Types of operative procedures 
 
### Surgery with or without resection 
 
- Pancreatic resection 
- Palliative operation (bypass operations, such as cholangiojejunostomy and gastrojejunostomy) 
- Others (including exploratory laparotomy and staging laparoscopy) 
 
### Surgical approaches 
 
- Open surgery (O) 
- Hand-assisted laparoscopic surgery (HALS) 
- Laparoscopic (L) 
- Robot-assisted (R)
